Choptuik's critical spacetime exists

About twenty years ago, Choptuik studied numerically the gravitational collapse (Einstein field equations) of a massless scalar field in spherical symmetry, and found strong evidence for a universal, self-similar solution at the threshold of black hole formation. We prove rigorously the existence of a real analytic solution, that we interpret as the solution observed by Choptuik. Our construction covers an open neighborhood of the past light cone of the singularity. The proof is computer assisted. Starting from an explicit approximate solution, we show that nearby there is a true solution. The source code and a high precision data file (about 80 significant decimal digits, with rigorous error bounds) are included. We do not study perturbations.

==> anc/README_data <==
Data files for the paper

"Choptuik's critical spacetime exists"
M. Reiterer and E. Trubowitz

**********************************

We include two kinds of data files. They contain:

1. Reference fields
2. HPC (high performance computing) results

**********************************

1. Reference fields

RefA.dat (this file is in the "sourcecode" directory)
RefAplusB.dat

**********************************

2. HPC (high performance computing) results

INV_0_0_250_750.dat
SHARP_INV_0_0_250_750.dat
EXTERIOR_ESTIMATE_0_0_1600_4800.dat (###)
SHARP_EXTERIOR_ESTIMATE_0_0_1600_4800.dat (###)

IMPORTANT NOTE: The authors were unable to upload
the two files (###) to the arXiv/data conservancy.
They will provide these files on demand.


==> anc/README_sourcecode <==
Instructions for running the C code that accompanies the paper

"Choptuik's critical spacetime exists"
M. Reiterer and E. Trubowitz

**********************************

0. GET THE FILES

The directory "sourcecode" contains C source code.
The main file is "choptuik.c".

**********************************

1. COMPILE

In a unix shell, use "make", or the command

gcc -O3 -W -Wall -pedantic -std=c99 -fopenmp -lgmp choptuik.c DyadicQ.c Sector.c GI.c Field.c MultiField.c Matrix.c IndexDOF.c Field_approximate.c MultiField_approximate.c -o choptuik

The code may also work with other compilers. We have only tried GCC.

**********************************

2. Set OMP_NUM_THREADS

The environment variable OMP_NUM_THREADS must be set.
It determines how many threads OpenMP should use.
If not sure, set it equal to 1.

In a unix shell, use
export OMP_NUM_THREADS=[desired number of threads]

For other systems, see
http://en.wikipedia.org/wiki/Environment_variable

**********************************

3. RUN

Run the executable "choptuik".
It will print a few lines. The last lines contain usage instructions.

NOTE:
Some tasks require the file "RefAplusB.dat".
It is NOT in "sourcecode", but must be downloaded separately.

To see how "choptuik" is used, see the paper
"Choptuik's critical spacetime exists"


==> anc/sourcecode/DyadicQ.c <==
#include "DyadicQ.h"

void DyadicQ_add_to(DyadicQ* r, DyadicQ* a) // does not modify a
{
	long new_TwoExp = _MINIMUM_(r->TwoExp,a->TwoExp);
	mpz_mul_2exp(r->coeff,r->coeff,(unsigned long)((r->TwoExp)-new_TwoExp));
	r->TwoExp = new_TwoExp;

	mpz_t temp;
	mpz_init(temp);
	mpz_mul_2exp(temp,a->coeff,(unsigned long)((a->TwoExp)-new_TwoExp)); // does not modify a
	mpz_add(r->coeff,r->coeff,temp);
	mpz_clear(temp);
}

void DyadicQ_mult_by(DyadicQ* r, DyadicQ* a) // does not modify a
{
	(r->TwoExp) = (r->TwoExp) + (a->TwoExp);
	mpz_mul((r->coeff),(r->coeff),(a->coeff));
}

void DyadicQ_set(DyadicQ* a, long coeff, long TwoExp)
{
	a->TwoExp = TwoExp;
	mpz_set_si(a->coeff,coeff);
}

void DyadicQ_copy(DyadicQ* r, DyadicQ* a)
{
	r->TwoExp = a->TwoExp;
	mpz_set(r->coeff,a->coeff);
}

void DyadicQ_alloc(DyadicQ* a, long coeff, long TwoExp)
{
	a->TwoExp = TwoExp;
	mpz_init(a->coeff);
	mpz_set_si(a->coeff,coeff);
}

void DyadicQ_free(DyadicQ* a)
{
	mpz_clear(a->coeff);
}

void DyadicQ_round_up(DyadicQ* r, long TwoExp)
{
	assert(mpz_sgn(r->coeff)>=0);
	long TwoExpDiff = (r->TwoExp) - TwoExp;

	if(TwoExpDiff>0) mpz_mul_2exp(r->coeff,r->coeff,(unsigned long)(+TwoExpDiff));
	if(TwoExpDiff<0) mpz_cdiv_q_2exp(r->coeff,r->coeff,(unsigned long)(-TwoExpDiff));  // c = ceiling

	(r->TwoExp) = TwoExp;
}

void DyadicQ_div_round_up(DyadicQ* r, DyadicQ* num, DyadicQ* den, long TwoExp)
{
	assert(mpz_sgn(num->coeff)>=0);
	assert(mpz_sgn(den->coeff)> 0);

	long TwoExpDiff = (num->TwoExp) - (den->TwoExp) - TwoExp;

	mpz_t NUM,DEN;
	mpz_init(NUM);
	mpz_init(DEN);

	mpz_set(NUM,num->coeff);
	mpz_set(DEN,den->coeff);
	if(TwoExpDiff>0) mpz_mul_2exp(NUM,NUM,(unsigned long)(+TwoExpDiff));
	if(TwoExpDiff<0) mpz_mul_2exp(DEN,DEN,(unsigned long)(-TwoExpDiff));

	mpz_cdiv_q(r->coeff,NUM,DEN); // c = ceiling
	(r->TwoExp) = TwoExp;

	mpz_clear(NUM);
	mpz_clear(DEN);
}

int DyadicQ_cmp(DyadicQ* a, DyadicQ* b)
{
	long TwoExpDiff = (a->TwoExp) - (b->TwoExp);

	mpz_t A,B;
	mpz_init(A);
	mpz_init(B);

	mpz_set(A,a->coeff);
	mpz_set(B,b->coeff);
	if(TwoExpDiff>0) mpz_mul_2exp(A,A,(unsigned long)(+TwoExpDiff));
	if(TwoExpDiff<0) mpz_mul_2exp(B,B,(unsigned long)(-TwoExpDiff));

	int result = mpz_cmp(A,B);

	mpz_clear(A);
	mpz_clear(B);

	return result;
}

void DyadicQ_from_file_alloc(DyadicQ* r, FILE* f)
{
	mpz_init(r->coeff);

	assert(fscanf(f," DyadicQ ")==0);
	assert(fscanf(f," TwoExp %ld ",&(r->TwoExp))==1);
	assert(fscanf(f," coeff ")==0);
	assert(mpz_inp_str(r->coeff,f,10)>0);
}

void DyadicQ_to_file(FILE* f, DyadicQ* a)
{
	assert(fprintf(f,"DyadicQ\n")>0);
	assert(fprintf(f,"TwoExp %ld\n",a->TwoExp)>0);
	assert(fprintf(f,"coeff ")>0);
	assert(mpz_out_str(f,10,a->coeff)>0);
	assert(fprintf(f,"\n")>0);
}

void DyadicQ_to_file_cpct(FILE* f, DyadicQ* a, const char* post)
{
	assert(mpz_out_str(f,10,a->coeff)>0);
	assert(fprintf(f,"*2^(%ld)%s",a->TwoExp,post)>0);
}

void DyadicQ_printf(DyadicQ* a)
{
	gmp_printf("%Zd*2^(%ld)",a->coeff,a->TwoExp);
}


==> anc/sourcecode/DyadicQ.h <==
#ifndef DYADICQ_H
#define DYADICQ_H

#include <assert.h>
#include <stdio.h>
#include <stdlib.h>
#include <gmp.h> // include after stdio.h, see mpz_out_str and mpz_inp_str

#define _MINIMUM_(a,b) (((a)<(b))?(a):(b))
#define _MAXIMUM_(a,b) (((a)<(b))?(b):(a))

typedef struct
{
	// The number coeff*2^TwoExp.
	long TwoExp; // can have either sign
	mpz_t coeff;
} DyadicQ;

void DyadicQ_add_to(DyadicQ* r, DyadicQ* a); // does not modify a
void DyadicQ_mult_by(DyadicQ* r, DyadicQ* a); // does not modify a
void DyadicQ_set(DyadicQ*, long coeff, long TwoExp);
void DyadicQ_copy(DyadicQ* r, DyadicQ* a);
void DyadicQ_alloc(DyadicQ*, long coeff, long TwoExp);
void DyadicQ_free(DyadicQ*);

void DyadicQ_round_up(DyadicQ*, long TwoExp);

void DyadicQ_div_round_up(DyadicQ* r, DyadicQ* num, DyadicQ* den, long TwoExp);
int DyadicQ_cmp(DyadicQ*, DyadicQ*);

void DyadicQ_from_file_alloc(DyadicQ*, FILE*);
void DyadicQ_to_file(FILE*, DyadicQ*);
void DyadicQ_to_file_cpct(FILE*, DyadicQ*, const char* post);

void DyadicQ_printf(DyadicQ*);

#endif // DYADICQ_H


==> anc/sourcecode/Field.c <==
#include "Field.h"

void Field_from_file_alloc(Field* r, FILE* f, char op, char sep, char cl)
{
	Sector sec;
	long rem;
	char test;

	assert(fscanf(f," Field ")==0);
	assert(fscanf(f," TwoExp %ld ",&rem)==1);
	assert(fscanf(f," off_m %lu ",&(sec.off_m))==1);
	assert(fscanf(f," off_n %lu ",&(sec.off_n))==1);
	assert(fscanf(f," num_m %lu ",&(sec.num_m))==1);
	assert(fscanf(f," num_n %lu ",&(sec.num_n))==1);
	Field_alloc_init_to_zero(r,sec);
	(r->TwoExp) = rem;

	unsigned long u,v;
	assert((fscanf(f," %c ",&test)==1)&&(test==op));
	for(u=0; u<sec.num_m; u++)
	{
		assert((fscanf(f," %c ",&test)==1)&&(test==op));
		for(v=0; v<sec.num_n; v++)
		{
			GI_from_file((r->data)[u]+v,f,op,sep,cl);
			if(v+1<sec.num_n) assert((fscanf(f," %c ",&test)==1)&&(test==sep));
		}
		assert((fscanf(f," %c ",&test)==1)&&(test==cl));
		if(u+1<sec.num_m) assert((fscanf(f," %c ",&test)==1)&&(test==sep));
	}
	assert((fscanf(f," %c ",&test)==1)&&(test==cl));
}

void Field_to_file(FILE* f, Field* a, char op, char sep, char cl)
{
	assert(fprintf(f,"Field\n")>0);
	assert(fprintf(f,"TwoExp %ld\n",(a->TwoExp))>0);
	assert(fprintf(f,"off_m %lu\n",((a->sec).off_m))>0);
	assert(fprintf(f,"off_n %lu\n",((a->sec).off_n))>0);
	assert(fprintf(f,"num_m %lu\n",((a->sec).num_m))>0);
	assert(fprintf(f,"num_n %lu\n",((a->sec).num_n))>0);

	unsigned long u,v;
	assert(fprintf(f,"%c",op)>0);
	for(u=0; u<(a->sec).num_m; u++)
	{
		assert(fprintf(f,"%c",op)>0);
		for(v=0; v<(a->sec).num_n; v++)
		{
			GI_to_file(f,(a->data)[u]+v,op,sep,cl);
			if(v+1<(a->sec).num_n) assert(fprintf(f,"%c",sep)>0);
		}
		assert(fprintf(f,"%c",cl)>0);
		if(u+1<(a->sec).num_m) assert(fprintf(f,"%c",sep)>0);
	}
	assert(fprintf(f,"%c\n",cl)>0);
}

void Field_assert_valid(Field* a)
{
	Sector_assert_valid(a->sec);
}

void Field_alloc_init_to_zero(Field* a, Sector b)
{
	(a->TwoExp)=0;

	Sector_assert_valid(b);
	a->sec = b;

	GI_2D_num temp;
	temp.x = b.num_m;
	temp.y = b.num_n;
	a->data = GI_alloc_init_2D(temp);
}

void Field_free(Field* a)
{
	GI_2D_num temp;
	temp.x = (a->sec).num_m;
	temp.y = (a->sec).num_n;
	GI_free_2D(a->data,temp);
}

void __Field_RESIZE_attach_zeros_if_necessary(Field* a, Sector sec)
{
	Field_assert_valid(a);

	Sector_assert_valid(sec);
	if(Sector_equal(sec,a->sec)) return; // if sec == a->sec
	Field b;
	Field_alloc_init_to_zero(&b,sec);

	Sector intersection = Sector_intersection(sec,a->sec);

	if(!is_EMPTYSector(intersection))
	{
		Sector_assert_valid(intersection);

		unsigned long u,v,m,n,ub,vb,ua,va;
		u = intersection.num_m;
		m = intersection.off_m + u;
		ua = m - (a->sec).off_m; // no overflow
		ub = m - (b.sec).off_m; // no overflow
		do { u--; m--; ua--; ub--;
			v = intersection.num_n;
			n = intersection.off_n + v;
			va = n - (a->sec).off_n; // no overflow
			vb = n - (b.sec).off_n; // no overflow
			do { v--; n--; va--; vb--;
				GI_swap((a->data)[ua]+va,(b.data)[ub]+vb);
			} while(v);
		} while(u);
	}

	b.TwoExp = a->TwoExp;

	Field_free(a);
	(*a) = b; // struct assignment

	Field_assert_valid(a);
}

void Field_enlarge_attach_zeros(Field* a, Sector sec)
{
	Sector_assert_valid(sec);
	assert(Sector_subset(a->sec,sec));
	if(Sector_subset(sec,a->sec)) return;
	__Field_RESIZE_attach_zeros_if_necessary(a,sec);
}

void Field_shrink(Field* a, Sector sec)
{
	Sector_assert_valid(sec);
	assert(Sector_subset(sec,a->sec));
	if(Sector_subset(a->sec,sec)) return;
	__Field_RESIZE_attach_zeros_if_necessary(a,sec);
}

void Field_set_entries_to_zero_in_sector(Field* a, Sector sec)
{
	Field_assert_valid(a);

	unsigned long u,v,m,n;
	u = (a->sec).num_m;
	m = u + (a->sec).off_m;
	do {u--; m--;
		v = (a->sec).num_n;
		n = v + (a->sec).off_n;
		do {v--; n--;
			if(Sector_contains_point(sec,m,n))
				GI_set_zero(*(a->data+u)+v);
		} while(v);
	} while(u);
}


//---------------------------------------------

int Field_in_VBasic2(Field* a)
{
	Field_assert_valid(a);
	if((a->sec).off_m!=0) return 1; // nothing to check in this case
	unsigned long v = (a->sec).num_n;
	do {v--;
		if(mpz_sgn((a->data)[0][v].Im)!=0) return 0;
	} while(v);
	return 1;
}

int Field_in_VTauTwoPiPeriodic(Field* a)
{
	if(!Field_in_VBasic2(a)) return 0;
	if(!__Field_in_auxiliary(a,odd,all)) return 0;
	return 1;
}

int Field_in_VTauTwoPiAntiPeriodic(Field* a)
{
	if(!Field_in_VBasic2(a)) return 0;
	if(!__Field_in_auxiliary(a,even,all)) return 0;
	return 1;
}

int Field_in_VGauged(Field* a)
{
	if(!Field_in_VBasic2(a)) return 0;
	if(Sector_contains_point(a->sec,1,0))
		if(mpz_sgn((a->data)[1-(a->sec).off_m][0].Re)!=0) return 0;
	return 1;
}

int Field_in_VXiOdd(Field* a)
{
	if(!Field_in_VBasic2(a)) return 0;
	if(!__Field_in_auxiliary(a,all,even)) return 0;
	return 1;
}

int __Field_in_auxiliary(Field* a, __all_even_odd aeo_m, __all_even_odd aeo_n)
{
	unsigned long u,v,u0,v0,u_inc,v_inc;
	if(aeo_m==all) {u0=0; u_inc=1;}
	else {u_inc=2; u0 = ((a->sec).off_m % 2 + ((aeo_m==even)?0:1))%2;}
	if(aeo_n==all) {v0=0; v_inc=1;}
	else {v_inc=2; v0 = ((a->sec).off_n % 2 + ((aeo_n==even)?0:1))%2;}

	for(u=u0; u<(a->sec).num_m; u+=u_inc)
		for(v=v0; v<(a->sec).num_n; v+=v_inc)
			if(!GI_is_zero((a->data)[u]+v)) return 0;
	return 1;
}

void Field_set_VBasic2(Field* a)
{
	if((a->sec).off_m!=0) return; // nothing to do in this case
	unsigned long v = (a->sec).num_n;
	do {v--;
		mpz_set_ui((a->data)[0][v].Im,0);
	} while(v);
	assert(Field_in_VBasic2(a));
}

void Field_set_VTauTwoPiPeriodic(Field* a)
{
	Field_set_VBasic2(a);
	__Field_set_auxiliary(a,odd,all);
	assert(Field_in_VTauTwoPiPeriodic(a));
}

void Field_set_VTauTwoPiAntiPeriodic(Field* a)
{
	Field_set_VBasic2(a);
	__Field_set_auxiliary(a,even,all);
	assert(Field_in_VTauTwoPiAntiPeriodic(a));
}

void Field_set_VGauged(Field* a)
{
	Field_set_VBasic2(a);
	if(((a->sec).off_m<=1)&&((a->sec).off_n<=0))
		mpz_set_ui((a->data)[1-(a->sec).off_m][0].Re,0);
	assert(Field_in_VGauged(a));
}

void Field_set_VXiOdd(Field* a)
{
	Field_set_VBasic2(a);
	__Field_set_auxiliary(a,all,even);
	assert(Field_in_VXiOdd(a));
}

void __Field_set_auxiliary(Field* a, __all_even_odd aeo_m, __all_even_odd aeo_n)
{
	unsigned long u,v,u0,v0,u_inc,v_inc;
	if(aeo_m==all) {u0=0; u_inc=1;}
	else {u_inc=2; u0 = ((a->sec).off_m % 2 + ((aeo_m==even)?0:1))%2;}
	if(aeo_n==all) {v0=0; v_inc=1;}
	else {v_inc=2; v0 = ((a->sec).off_n % 2 + ((aeo_n==even)?0:1))%2;}

	for(u=u0; u<(a->sec).num_m; u+=u_inc)
		for(v=v0; v<(a->sec).num_n; v+=v_inc)
			GI_set_zero((a->data)[u]+v);
}


// -------------------------------------------------------------------------

int Field_is_zero(Field* a)
{
	unsigned long u,v;
	u = (a->sec).num_m;
	do {u--;
		v = (a->sec).num_n;
		do {v--;
			if(!GI_is_zero((a->data)[u]+v)) return 0;
		} while(v);
	} while(u);
	return 1;
}

void Field_set_zero_and_TwoExp_zero(Field* r)
{
	(r->TwoExp)=0;

	unsigned long u,	v;
	u = (r->sec).num_m;
	do {u--;
		v = (r->sec).num_n;
		do {v--;
			GI_set_zero((r->data)[u]+v);
		} while(v);
	} while(u);
}

void Field_copy_alloc(Field* r, Field* a) // does not modify a
{
	Field_alloc_init_to_zero(r,a->sec);
	(r->TwoExp)=(a->TwoExp);
	unsigned long u,v;
	u = (a->sec).num_m;
	do { u--;
		v = (a->sec).num_n;
		do { v--;
			GI_set((r->data)[u]+v,(a->data)[u]+v);
		} while(v);
	} while(u);
}

void Field_mult_c(Field* r, long c) // does not modify TwoExp
{
	unsigned long u,v;
	u = (r->sec).num_m;
	do {u--;
		v = (r->sec).num_n;
		do {v--;
			GI_mult_by_si((r->data)[u]+v,c);
		} while(v);
	} while(u);	
}

void Field_mult_2exp(Field* r, long c) // modifies only TwoExp
{
	(r->TwoExp) += c;
}

void Field_mult_DQ(Field* r, DyadicQ* c)
{
	(r->TwoExp) += (c->TwoExp);

	unsigned long u,v;
	u = (r->sec).num_m;
	do {u--;
		v = (r->sec).num_n;
		do {v--;
			GI_mult_by_mpz((r->data)[u]+v,c->coeff);
		} while(v);
	} while(u);	
}

void Field_change_TwoExp_NO_NET_EFFECT(Field* r, unsigned long c)
{
	(r->TwoExp) -= ((long)c); // DECREASE!!!!!

	// r->data *= 2^c
	unsigned long u,v;
	u = (r->sec).num_m;
	do {u--;
		v = (r->sec).num_n;
		do {v--;
			GI_mult_by_2exp((r->data)[u]+v,c);
		} while(v);
	} while(u);
}

void Field_add_to(Field* r, Field* a) // does not modify a
{
	Field_mult_c_then_add_to(r,a,1);
}

void Field_mult_c_then_add_to(Field* r, Field* a, long c) // does not modify a
{
	DyadicQ temp;
	DyadicQ_alloc(&temp,c,0);
	Field_mult_DQ_then_add_to(r,a,&temp);
	DyadicQ_free(&temp);
}

void Field_mult_DQ_then_add_to(Field* r, Field* a, DyadicQ* c) // does not modify a and c
{
	__Field_mult_DQ_then_add_to_aux(r,a,c,EMPTYSector);
}

void __Field_mult_DQ_then_add_to_aux(Field* r, Field* a, DyadicQ* c, Sector target) // does not modify a and c
// ONLY ADDS TO OUTPUT INSIDE TARGET (which is taken to be the infinitely large sector when target==EMPTYSector).
{
	Sector need;

	if(is_EMPTYSector(target)) need = a->sec;
	else need = Sector_intersection(a->sec,target);

	if(is_EMPTYSector(need)) return; // nothing to do
	Sector_assert_valid(need);

	Field_enlarge_attach_zeros(r,Sector_hull(r->sec,need));

	long TwoExpDifference = (r->TwoExp) - ((a->TwoExp) + (c->TwoExp));

	// increase r->TwoExp if necessary
	if(TwoExpDifference>0)
		Field_change_TwoExp_NO_NET_EFFECT(r,(unsigned long)TwoExpDifference);

	TwoExpDifference = ((a->TwoExp) + (c->TwoExp)) - (r->TwoExp); // WARNING: now opposite order
	assert(TwoExpDifference>=0);
	
	GI* tmp = malloc(sizeof(GI));
	GI_init(tmp);

	unsigned long ua,va,un,vn,ur,vr,m,n;
	un = need.num_m;
	m = need.off_m + un;
	assert(m >= (a->sec).off_m);
	assert(m >= (r->sec).off_m);
	ua = m - (a->sec).off_m;
	ur = m - (r->sec).off_m;
	do { un--; ua--; m--; ur--;
		vn = need.num_n;
		n = need.off_n + vn;
		assert(n >= (a->sec).off_n);
		assert(n >= (r->sec).off_n);
		va = n - (a->sec).off_n;
		vr = n - (r->sec).off_n;
		do { vn--; va--; n--; vr--;
			GI_set(tmp,(a->data)[ua]+va);
			GI_mult_by_2exp(tmp,(unsigned long)TwoExpDifference);
			GI_mult_by_mpz(tmp,c->coeff);
			GI_add_to((r->data)[ur]+vr,tmp);
		} while(vn);
	} while(un);

	GI_clear(tmp);
	free(tmp);
}

void Field_XiParity(Field* r)
{
	// NOTE: TwoExp plays no role.

	unsigned long u,v,v0;
 	v0 = ((r->sec).off_n%2+1)%2;

	for(u=0; u<(r->sec).num_m; u++)
		for(v=v0; v<(r->sec).num_n; v+=2)
			GI_neg((r->data)[u]+v);
}

void Field_1_minus_XiParity_all_over_2(Field* r)
{
	// NOTE: TwoExp plays no role.

	unsigned long u,v,v0;
	v0 = ((r->sec).off_n)%2;

	for(u=0; u<(r->sec).num_m; u++)
		for(v=v0; v<(r->sec).num_n; v+=2)
			GI_set_zero((r->data)[u]+v);
}

void Field_1_plus_XiParity_all_over_2(Field* r)
{
	// NOTE: TwoExp plays no role.

	unsigned long u,v,v0;
	v0 = ((r->sec).off_n+1)%2;

	for(u=0; u<(r->sec).num_m; u++)
		for(v=v0; v<(r->sec).num_n; v+=2)
			GI_set_zero((r->data)[u]+v);
}

void Field_U_1_1(Field* r)
{
	// NOTE: TwoExp plays no role.

	// Decrease (a->sec).off_n by one, unless if it is zero.
	Field_enlarge_attach_zeros(r,Sector_bigger_by(r->sec,0,0,1,0));

	// It is now guaranteed that every nonzero entry OF THE RESULT is in r->sec.
	// Therefore, one only has to set
	//     (r->data)[u,v] = (r->data)[u,v+1]
	// for all u,v. One has to use the direction v++. For the biggest v,
	//     (r->data)[u,v] = 0

	unsigned long u,v;
	for(u=0; u<(r->sec).num_m; u++)
	{
		GI_set_zero((r->data)[u]+0); // recall (r->sec).num_n >= 1

		// Loop is trivial when (r->sec).num_n = 1.
		for(v=0; (v+1)<(r->sec).num_n; v++)
			GI_swap((r->data)[u]+v,(r->data)[u]+v+1);

		// Check that zero comes out at the end:
		assert(GI_is_zero((r->data)[u]+(r->sec).num_n-1));
	}

	/* EQUIVALENT:
	for(u=0; u<(r->sec).num_m; u++)
	{
		for(v=0; (v+1)<(r->sec).num_n; v++)
			GI_set((r->data)[u]+v,(r->data)[u]+v+1);

		GI_set_zero((r->data)[u]+(r->sec).num_n-1);
	}
	*/
}

void Field_U_0_n(Field* r)
{
	// NOTE: TwoExp plays no role.

	unsigned long u,v,m,n;
	u = (r->sec).num_m;
	m = (r->sec).off_m + u;
	do {u--; m--;
		v = (r->sec).num_n;
		n = (r->sec).off_n + v;
		do {v--; n--;
			GI_mult_by_ui((r->data)[u]+v,n);
		} while(v);
	} while(u);		
}

void Field_U_0_m_times_im_unit(Field* r)
{
	// NOTE: TwoExp plays no role.

	unsigned long u,v,m,n;
	u = (r->sec).num_m;
	m = (r->sec).off_m + u;
	do {u--; m--;
		v = (r->sec).num_n;
		n = (r->sec).off_n + v;
		do {v--; n--;
			GI_mult_by_im_unit((r->data)[u]+v);
			GI_mult_by_ui((r->data)[u]+v,m);
		} while(v);
	} while(u);		
}

void Field_V_k_c(Field* r, unsigned long k, long c)
{
	// NOTE: TwoExp plays no role.

	assert(k>0);

	Field_enlarge_attach_zeros(r,Sector_bigger_by(r->sec,0,0,(r->sec).off_n,0));
	assert((r->sec).off_n==0);

	GI* tmp = malloc(sizeof(GI));
	GI_init(tmp);

	// Algorithm: Invert 1+U_k_c by back substitution.
	// Therefore, it is ESSENTIAL to go in the v-- direction.

	unsigned long u,v;
	u = (r->sec).num_m;
	do {u--;
		v = (r->sec).num_n;
		do {v--;
			if(v+k<(r->sec).num_n)
			{
				GI_set(tmp,(r->data)[u]+v+k);
				GI_mult_by_si(tmp,c);
				GI_neg(tmp);
				GI_add_to((r->data)[u]+v,tmp);
			}
		} while(v);
	} while(u);		

	GI_clear(tmp);
	free(tmp);
}

void Field_1_plus_U_k_c(Field* r, unsigned long k, long c)
{
	assert(k>0); // not necessary, but because this is the inverse of V_k_c
	Field x;
	Field_copy_alloc(&x,r);
	unsigned long m;
	for(m=0;m<k;m++) // inefficient if k is big
		Field_U_1_1(&x);
	Field_mult_c_then_add_to(r,&x,c);
	Field_free(&x);
}

//---------------------------------------------------------------------------------

void __Field_prepare_pointer_list_2D_INPUT(GI** list, GI_2D_num num_l, Field* a, SIDE m_side, SIDE n_side)
{
	SignedSector sa = Get_SignedSector(a->sec,m_side,n_side);
	SignedSector_assert_valid(sa); // assumption, caller's responsibility

	GI_2D_num num_a;
	num_a.x = sa.num_m_signed;
	num_a.y = sa.num_n_signed;

	assert((num_a.x<=num_l.x)&&(num_a.y<=num_l.y));

	unsigned long ul,vl,ua,va,ua0,va0,ua_inc,va_inc;
	for(ul=0;ul<num_l.x;ul++) for(vl=0;vl<num_l.y;vl++) list[ul+num_l.x*vl]=NULL; // ESSENTIAL

	switch(m_side)
	{
		case POS_SIDE:
			ua0 = 0;
			ua_inc = 1;
			break;
		case NEG_SIDE:
			ua0 = (a->sec).num_m-1; // NOT num_a.x-1 (which may be one less)
			ua_inc = -1;
			break;
		default: // not allowed
			assert(0);
	}
	switch(n_side)
	{
		case POS_SIDE:
			va0 = 0;
			va_inc = 1;
			break;
		case NEG_SIDE:
			va0 = (a->sec).num_n-1; // NOT num_a.y-1 (which may be one less)
			va_inc = -1;
			break;
		default: // not allowed
			assert(0);
	}	

	for(ul=0,ua=ua0;ul<num_a.x;ul++,ua+=ua_inc) for(vl=0,va=va0;vl<num_a.y;vl++,va+=va_inc)
		list[ul+num_l.x*vl] = (a->data)[ua]+va;
}

void __Field_prepare_pointer_list_2D_OUTPUT(GI** list, GI_2D_num num_l, Field* r, SignedSector sr, Sector restricted)
{
	SignedSector_assert_valid(sr); // assumption, caller's responsibility
	Sector_assert_valid(restricted); // assumption, caller's responsibility

	GI_2D_num num_r;
	num_r.x = sr.num_m_signed;
	num_r.y = sr.num_n_signed;

	assert((num_r.x<=num_l.x)&&(num_r.y<=num_l.y));
	
	// In Get_SignedSector, at most one row and/or column is cut off. Therefore,
	assert((num_l.x<=num_r.x+2)&&(num_l.y<=num_r.y+2));
	// However, for all convolutions that survive, one actually has
	assert((num_l.x<=num_r.x+1)&&(num_l.y<=num_r.y+1));

	unsigned long ul,vl;
	for(ul=0;ul<num_l.x;ul++) for(vl=0;vl<num_l.y;vl++) list[ul+num_l.x*vl]=NULL; // ESSENTIAL

	long ur_signed,vr_signed,ur0_signed,vr0_signed,m0,n0,m,n;

	ur0_signed = sr.off_m_signed - ((long)((r->sec).off_m));
	vr0_signed = sr.off_n_signed - ((long)((r->sec).off_n));
	m0 = sr.off_m_signed;
	n0 = sr.off_n_signed;

	for(ul=0,ur_signed=ur0_signed,m=m0;ul<num_r.x;ul++,ur_signed++,m++)
		for(vl=0,vr_signed=vr0_signed,n=n0;vl<num_r.y;vl++,vr_signed++,n++)
			if((m>=0)&&(n>=0)&&Sector_contains_point(restricted,(unsigned long)m,(unsigned long)n))
			{
				assert((ur_signed>=0)&&(vr_signed>=0));
				list[ul+num_l.x*vl] = (r->data)[ur_signed]+vr_signed;
			}
}


void Field_multiply_then_add_to(Field* r, Field* a, Field* b) // does not modify a and b
{
	__Field_multiply_then_add_to_aux(r,a,b,EMPTYSector);
}

void __Field_multiply_then_add_to_aux(Field* r, Field* a, Field* b, Sector target) // does not modify a and b
// ONLY ADDS TO OUTPUT INSIDE TARGET (which is taken to be the infinitely large sector when target==EMPTYSector).
{
	assert((r!=a)&&(r!=b));

	double CPU_TIME_MULT_START = GET_CLOCK;

	assert(Field_in_VBasic2(a));
	assert(Field_in_VBasic2(b));

   // STEP: Adjust r->TwoExp and determine TwoExpDifference for later use.
	long TwoExpDifference = (r->TwoExp) - ((a->TwoExp) + (b->TwoExp)); // WARNING: will change

	// The following if-statement has no net effect on r (and does not modify a).
	// However, r->TwoExp <= (a->TwoExp + b->TwoExp) after the if-statement.
	if(TwoExpDifference>0)
		Field_change_TwoExp_NO_NET_EFFECT(r,(unsigned long)TwoExpDifference);

	TwoExpDifference = ((a->TwoExp) + (b->TwoExp)) - (r->TwoExp); // WARNING: now opposite order
	assert(TwoExpDifference>=0);

   // STEP: Adjust r->sec and determine various sectors for later use.
   	
	SignedSector a_SignedSectorS[2][2];
	SignedSector b_SignedSectorS[2][2];
	Sector RestrictedSectorS_target[2][2][2][2];

   	SIDE a_m,a_n,b_m,b_n;

#define a_LOOP for(a_m=0; a_m<=1; a_m++) for(a_n=0; a_n<=1; a_n++)
#define b_LOOP for(b_m=0; b_m<=1; b_m++) for(b_n=0; b_n<=1; b_n++)
#define ab_LOOP a_LOOP b_LOOP

	a_LOOP a_SignedSectorS[a_m][a_n] = Get_SignedSector(a->sec,a_m,a_n);
	b_LOOP b_SignedSectorS[b_m][b_n] = Get_SignedSector(b->sec,b_m,b_n);
	// NOTE: Get_SignedSector may return EMPTYSignedSector.

	ab_LOOP RestrictedSectorS_target[a_m][a_n][b_m][b_n] = Restrict_SignedSector(Sector_convolve(a_SignedSectorS[a_m][a_n],b_SignedSectorS[b_m][b_n]));
	// NOTE: Restrict_SignedSector may return EMPTYSector.

	if(!is_EMPTYSector(target))
	{
		Sector_assert_valid(target);
		ab_LOOP if(!is_EMPTYSector(RestrictedSectorS_target[a_m][a_n][b_m][b_n]))
			RestrictedSectorS_target[a_m][a_n][b_m][b_n] = Sector_intersection(RestrictedSectorS_target[a_m][a_n][b_m][b_n],target);
			// NOTE: Sector_intersection may return EMPTYSector.
	}

	// At least one RestrictedSectorS_target is nonempty, if is_EMPTYSector(target)
	if(is_EMPTYSector(target)) assert(!is_EMPTYSector(RestrictedSectorS_target[POS_SIDE][POS_SIDE][POS_SIDE][POS_SIDE]));
	
	// At least seven RestrictedSectorS_target are empty:
	ab_LOOP if(((a_m==NEG_SIDE)&&(b_m==NEG_SIDE))||((a_n==NEG_SIDE)&&(b_n==NEG_SIDE)))
		assert(is_EMPTYSector(RestrictedSectorS_target[a_m][a_n][b_m][b_n]));
	// The remaining eight RestrictedSectorS_target may be empty or not.
	
	Sector need = r->sec;
	ab_LOOP if(!is_EMPTYSector(RestrictedSectorS_target[a_m][a_n][b_m][b_n]))
		need = Sector_hull(need,RestrictedSectorS_target[a_m][a_n][b_m][b_n]);

	Field_enlarge_attach_zeros(r,need);

   // STEP: Allocate GI** list (a one-dimensional array of GI*).
   // IMPORTANT: Do not forget to free memory later.
	GI_2D_num num_l;
	num_l.x = (a->sec).num_m + ((b->sec).num_m-1);
	num_l.y = (a->sec).num_n + ((b->sec).num_n-1);
	assert((num_l.x>=1)&&(num_l.y>=1));

	GI** list = malloc(sizeof(GI*)*(num_l.x*num_l.y));  // think: one-dim array of GI*
	assert(list!=NULL);

   // STEP:  Determine nbits_multiple_of_CHAR_BIT with MAX < 2^(nbits_multiple_of_CHAR_BIT-1).
   // Here, MAX is constructed so that |Re(z)|<=MAX and |Im(z)|<=MAX for each entry z (of type GI) of 
   // the sixteen SMALL convolutions that go with each entry of RestrictedSectorS_target[][][][]
	unsigned long nbits_multiple_of_CHAR_BIT;
	{
		mpz_t MAX,max_abs_a,max_abs_b;
		mpz_init(MAX);
		mpz_init(max_abs_a);
		mpz_init(max_abs_b);
	
		GI_2D_num num_a, num_b;
		num_a.x = (a->sec).num_m;
		num_a.y = (a->sec).num_n;
		num_b.x = (b->sec).num_m;
		num_b.y = (b->sec).num_n;

		__GI_max_absRe_absIm_2D(max_abs_a,a->data,num_a);
		__GI_max_absRe_absIm_2D(max_abs_b,b->data,num_b);
		assert(mpz_sgn(max_abs_a)>0);
		assert(mpz_sgn(max_abs_b)>0);

		// MAX = 2*max_abs_a*max_abs_b*min(num_a.x,num_b.x)*min(num_a.y,num_b.y)
		// This calculation of MAX is 'sharp'.
		//
		// The factor 2 appears because for all complex numbers z and w:
		//    max(|Re(zw)|,|Im(zw)|) <= 2*max(|Re(z)|,|Im(z)|)*max(|Re(w)|,|Im(w)|)

		mpz_mul(MAX,max_abs_a,max_abs_b);
		mpz_mul_ui(MAX,MAX,2);
		mpz_mul_ui(MAX,MAX,_MINIMUM_(num_a.x,num_b.x));
		mpz_mul_ui(MAX,MAX,_MINIMUM_(num_a.y,num_b.y));
		assert(mpz_sgn(MAX)>0);

		mpz_t temp;
		mpz_init(temp);
		mpz_set_ui(temp,1);
		unsigned long nbits = 1;
		
		// temp = 2^(nbits-1) is a loop invariant.
		while(!(mpz_cmp(MAX,temp)<0))
		{
			nbits++;
			mpz_mul_ui(temp,temp,2);
		}
		nbits_multiple_of_CHAR_BIT = CHAR_BIT*(((nbits-1)/CHAR_BIT)+1);
		assert(nbits<=nbits_multiple_of_CHAR_BIT);
		assert((nbits_multiple_of_CHAR_BIT%CHAR_BIT)==0);

		mpz_set_ui(temp,1);
		mpz_mul_2exp(temp,temp,nbits_multiple_of_CHAR_BIT-1);
		assert(mpz_cmp(MAX,temp)<0);	
		mpz_clear(temp);

		mpz_clear(MAX);
		mpz_clear(max_abs_a);
		mpz_clear(max_abs_b);
	}

   // STEP: Calculate a_packed and b_packed (only those that are used later).
   // IMPORTANT: Do not forget to free memory later.
	GI a_packed[2][2];
	GI b_packed[2][2];
	int a_packed_already_calculated[2][2];
	int b_packed_already_calculated[2][2];
	a_LOOP {GI_init(a_packed[a_m]+a_n); a_packed_already_calculated[a_m][a_n]=0;}
	b_LOOP {GI_init(b_packed[b_m]+b_n); b_packed_already_calculated[b_m][b_n]=0;}

	ab_LOOP if(!is_EMPTYSector(RestrictedSectorS_target[a_m][a_n][b_m][b_n]))
	{
		if(!a_packed_already_calculated[a_m][a_n])
		{
			__Field_prepare_pointer_list_2D_INPUT(list,num_l,a,a_m,a_n); // recalculates Get_SignedSector
			__GI_pack(a_packed[a_m]+a_n,list,num_l.x*num_l.y,nbits_multiple_of_CHAR_BIT);
			if(a_m==NEG_SIDE) GI_conj(a_packed[a_m]+a_n); // see def of Vbasic
			a_packed_already_calculated[a_m][a_n]=1;
		}
		if(!b_packed_already_calculated[b_m][b_n])
		{
			__Field_prepare_pointer_list_2D_INPUT(list,num_l,b,b_m,b_n); // recalculates Get_SignedSector
			__GI_pack(b_packed[b_m]+b_n,list,num_l.x*num_l.y,nbits_multiple_of_CHAR_BIT);
			if(b_m==NEG_SIDE) GI_conj(b_packed[b_m]+b_n); // see def of Vbasic
			b_packed_already_calculated[b_m][b_n]=1;
		}
	}

   // STEP: Calculate convolutions and add them to the result (taking TwoExpDifference into account).
	GI r_packed;
	GI_init(&r_packed);

	ab_LOOP if(!is_EMPTYSector(RestrictedSectorS_target[a_m][a_n][b_m][b_n]))
	{
		assert(a_packed_already_calculated[a_m][a_n]);
		assert(b_packed_already_calculated[b_m][b_n]);
	
		double CPU_TIME_JUST_GMP_MULT_START = GET_CLOCK;
		GI_mult(&r_packed,a_packed[a_m]+a_n,b_packed[b_m]+b_n); // EXPENSIVE
		#pragma omp critical (CPU_TIME_JUST_GMP_MULT_IS_A_SHARED_RESOURCE)
		CPU_TIME_JUST_GMP_MULT += (GET_CLOCK - CPU_TIME_JUST_GMP_MULT_START);

		__Field_prepare_pointer_list_2D_OUTPUT(list,num_l,r,Sector_convolve(a_SignedSectorS[a_m][a_n],b_SignedSectorS[b_m][b_n]),RestrictedSectorS_target[a_m][a_n][b_m][b_n]);
		__GI_unpack_then_add_to(&r_packed,list,num_l.x*num_l.y,nbits_multiple_of_CHAR_BIT,(unsigned long)TwoExpDifference); // write result
	}

	GI_clear(&r_packed);

   // STEP: Free memory.
	a_LOOP GI_clear(a_packed[a_m]+a_n);
	b_LOOP GI_clear(b_packed[b_m]+b_n);
	free(list);
	
   // STEP: Very basic consistency check.
   	Field_assert_valid(r);
	assert(Field_in_VBasic2(r));

	#pragma omp critical (CPU_TIME_MULT_IS_A_SHARED_RESOURCE)
	CPU_TIME_MULT += (GET_CLOCK - CPU_TIME_MULT_START);
}

void Field_JSlash(Field* r)
{
	// NOTE: TwoExp plays no role.

	// ATTENTION: THERE ARE TWO CALLS TO Field_enlarge_attach_zeros: ###1 and ###2

	// Decrease (r->sec).off_n by ONE (if possible).
	Field_enlarge_attach_zeros(r,Sector_bigger_by(r->sec,0,0,1,0)); // ###1

	unsigned long u,v,m,n;
	for(u=0, m=(r->sec).off_m; u<(r->sec).num_m; u++, m++)
		for(v=0, n=(r->sec).off_n; v<(r->sec).num_n; v++, n++)
		{
			GI_mult_by_ui((r->data)[u]+v,n+1);
			if((v+1)<(r->sec).num_n)
				GI_mult_by_ui_then_add_to((r->data)[u]+v,(r->data)[u]+v+1,n);
		}

	Field_V_k_c(r,1,-1); // ###2
}

void Field_KSlash(Field* r)
{
	// NOTE: TwoExp plays no role.

	// ATTENTION: THERE ARE TWO CALLS TO Field_enlarge_attach_zeros: ###1 and ###2

	// Decrease (r->sec).off_n by TWO (if possible).
	Field_enlarge_attach_zeros(r,Sector_bigger_by(r->sec,0,0,2,0)); // ###1

	unsigned long u,v,m,n;
	for(u=0, m=(r->sec).off_m; u<(r->sec).num_m; u++, m++)
		for(v=0, n=(r->sec).off_n; v<(r->sec).num_n; v++, n++)
		{
			GI_mult_by_ui((r->data)[u]+v,n+1);
			if((v+2)<(r->sec).num_n)
				GI_mult_by_ui_then_add_to((r->data)[u]+v,(r->data)[u]+v+2,n+1);
		}

	Field_V_k_c(r,2,-1); // ###2
}

void __Field_J_aux(Field* r, DyadicQ* mu)
{
	// TwoExp first
	long s = (mu->TwoExp);
	unsigned long div2 = (unsigned long)(_MAXIMUM_(-s,+1));
	unsigned long x_s = (unsigned long)(((long)div2) - (-s)); // now +s = x_s - div2 with x_s >= 0
	unsigned long x_1 = (unsigned long)(((long)div2) - (+1)); // now -1 = x_1 - div2 with x_1 >= 0
	Field_mult_2exp(r,-((long)div2));

	// Decrease (r->sec).off_n by ONE (if possible).
	Field_enlarge_attach_zeros(r,Sector_bigger_by(r->sec,0,0,1,0));

	GI temp1,temp2;
	GI_init(&temp1);
	GI_init(&temp2);

	unsigned long u,v,m,n;
	for(u=0, m=(r->sec).off_m; u<(r->sec).num_m; u++, m++)
	{
		for(v=0, n=(r->sec).off_n; v<(r->sec).num_n; v++, n++)
		{
			mpz_set_ui(temp1.Re,n+1);
			mpz_mul(temp1.Re,temp1.Re,mu->coeff);
			mpz_mul_2exp(temp1.Re,temp1.Re,x_s);
			mpz_set_ui(temp1.Im,m);
			mpz_mul_2exp(temp1.Im,temp1.Im,x_1);
			GI_mult(&temp2,(r->data)[u]+v,&temp1);  // NOTE: first arg has to be DIFFERENT from last two
			GI_set((r->data)[u]+v,&temp2);
			if((v+1)<(r->sec).num_n)
			{
				mpz_set_ui(temp1.Re,n);
				mpz_mul(temp1.Re,temp1.Re,mu->coeff);
				mpz_mul_2exp(temp1.Re,temp1.Re,x_s);
				mpz_set_ui(temp1.Im,m);
				mpz_neg(temp1.Im,temp1.Im);
				mpz_mul_2exp(temp1.Im,temp1.Im,x_1);
				GI_mult(&temp2,(r->data)[u]+v+1,&temp1);  // NOTE: first arg has to be DIFFERENT from last two
				GI_add_to((r->data)[u]+v,&temp2);
			}
		}
	}
	GI_clear(&temp1);
	GI_clear(&temp2);
}

void __Field_K_aux(Field* r, DyadicQ* mu)
{
	// TwoExp first
	long s = (mu->TwoExp);
	unsigned long div2 = (unsigned long)(_MAXIMUM_(-s,+1));
	unsigned long x_s = (unsigned long)(((long)div2) - (-s)); // now +s = x_s - div2 with x_s >= 0
	unsigned long x_1 = (unsigned long)(((long)div2) - (+1)); // now -1 = x_1 - div2 with x_1 >= 0
	Field_mult_2exp(r,-((long)div2));

	// Decrease (r->sec).off_n by TWO (if possible).
	Field_enlarge_attach_zeros(r,Sector_bigger_by(r->sec,0,0,2,0));

	GI temp1,temp2;
	GI_init(&temp1);
	GI_init(&temp2);

	unsigned long u,v,m,n;
	for(u=0, m=(r->sec).off_m; u<(r->sec).num_m; u++, m++)
	{
		for(v=0, n=(r->sec).off_n; v<(r->sec).num_n; v++, n++)
		{
			mpz_set_ui(temp1.Re,n+1);
			mpz_mul(temp1.Re,temp1.Re,mu->coeff);
			mpz_mul_2exp(temp1.Re,temp1.Re,x_s);
			mpz_set_ui(temp1.Im,m);
			mpz_mul_2exp(temp1.Im,temp1.Im,x_1);
			GI_mult(&temp2,(r->data)[u]+v,&temp1); // NOTE: first arg has to be DIFFERENT from last two
			GI_set((r->data)[u]+v,&temp2);
			if((v+2)<(r->sec).num_n)
			{
				mpz_set_ui(temp1.Re,n+1);
				mpz_mul(temp1.Re,temp1.Re,mu->coeff);
				mpz_mul_2exp(temp1.Re,temp1.Re,x_s);
				mpz_set_ui(temp1.Im,m);
				mpz_neg(temp1.Im,temp1.Im);
				mpz_mul_2exp(temp1.Im,temp1.Im,x_1);
				GI_mult(&temp2,(r->data)[u]+v+2,&temp1);  // NOTE: first arg has to be DIFFERENT from last two
				GI_add_to((r->data)[u]+v,&temp2);
			}
		}
	}
	GI_clear(&temp1);
	GI_clear(&temp2);
}

void Field_J(Field* r, DyadicQ* mu)
{
	__Field_J_aux(r,mu);
	Field_V_k_c(r,1,-1);
}

void Field_K(Field* r, DyadicQ* mu)
{
	__Field_K_aux(r,mu);
	Field_V_k_c(r,2,-1);
}

void Field_DivideByXiRegularized(Field* r)
{
	// ATTENTION: THERE ARE TWO CALLS TO Field_enlarge_attach_zeros: ###1 and ###2
	Field_V_k_c(r,2,1); // ###1
	Field_U_1_1(r); // ###2	
	Field_mult_2exp(r,1); // *=2
}

void Field_TimesXi(Field* r)
{
	Field_enlarge_attach_zeros(r,Sector_bigger_by(r->sec,0,0,1,1));
	Field temp;
	Field_alloc_init_to_zero(&temp,r->sec);

	assert(Sector_equal(temp.sec,r->sec));

	temp.TwoExp = (r->TwoExp)-1;
	
	unsigned long u,v,m,n;
	u = (r->sec).num_m;
	m = (r->sec).off_m + u;
	do {u--; m--;
		v = (r->sec).num_n;
		n = (r->sec).off_n + v;
		do {v--; n--;
			GI_set_zero((temp.data)[u]+v);
			if(v+1<(r->sec).num_n)
			{
				GI_add_to((temp.data)[u]+v,(r->data)[u]+v+1);
				if(n==0) GI_add_to((temp.data)[u]+v,(r->data)[u]+v+1);
			}
			if(v>=1) // do not use v-1>=0, because v is unsigned
			{
				GI_add_to((temp.data)[u]+v,(r->data)[u]+v-1);
			}
		} while(v);
	} while(u);

	Field_free(r);
	(*r) = temp; // struct assignment
}

void Field_l1_norm(DyadicQ* l1norm /* must be  INITIALIZED */, Field* a, DyadicQ* kappa_m, DyadicQ* kappa_n) // does not modify a
{
	// kappa's should be >0:
	assert(mpz_sgn(kappa_m->coeff)>=1);
	assert(mpz_sgn(kappa_n->coeff)>=1);

	// Assume further (to simplify the code):
	assert((kappa_m->TwoExp)<0);
	assert((kappa_n->TwoExp)<0);

	long MAX = - ((a->sec).off_m + ((a->sec).num_m - 1))*(kappa_m->TwoExp)
		   - ((a->sec).off_n + ((a->sec).num_n - 1))*(kappa_n->TwoExp);

	assert(MAX>=0);

	l1norm->TwoExp = (a->TwoExp) - MAX; // will not change
	mpz_set_ui(l1norm->coeff,0); // init to zero

	mpz_t temp,temp_pow;
	mpz_init(temp);
	mpz_init(temp_pow);

	unsigned long u,v,m,n;
	u = (a->sec).num_m;
	m = (a->sec).off_m + u;
	do {u--; m--;
		v = (a->sec).num_n;
		n = (a->sec).off_n + v;
		do {v--; n--;
			GI_l1_norm(temp,(a->data)[u]+v); // l1 norm of complex number
			if(m>0) mpz_mul_2exp(temp,temp,1); // multiply by 2
			if(n>0) mpz_mul_2exp(temp,temp,1); // multiply by 2
			long MMM = MAX + m*(kappa_m->TwoExp) + n*(kappa_n->TwoExp);
			assert(MMM>=0);
			mpz_mul_2exp(temp,temp,(unsigned long)MMM);
			mpz_pow_ui(temp_pow,kappa_m->coeff,m);
			mpz_mul(temp,temp,temp_pow);
			mpz_pow_ui(temp_pow,kappa_n->coeff,n);
			mpz_mul(temp,temp,temp_pow);
			mpz_add(l1norm->coeff,l1norm->coeff,temp);
		} while(v);
	} while(u);

	mpz_clear(temp);
	mpz_clear(temp_pow);
}

void Field_l1_norm_buffered(DyadicQ* l1norm /* must be  INITIALIZED */, Field* a, DyadicQ* kappa_m, DyadicQ* kappa_n) // does not modify a
{
	// kappa's should be >0:
	assert(mpz_sgn(kappa_m->coeff)>=1);
	assert(mpz_sgn(kappa_n->coeff)>=1);

	// Assume further (to simplify the code):
	assert((kappa_m->TwoExp)<0);
	assert((kappa_n->TwoExp)<0);

	long MAX = - ((a->sec).off_m + ((a->sec).num_m - 1))*(kappa_m->TwoExp)
		   - ((a->sec).off_n + ((a->sec).num_n - 1))*(kappa_n->TwoExp);

	assert(MAX>=0);

	l1norm->TwoExp = (a->TwoExp) - MAX; // will not change
	mpz_set_ui(l1norm->coeff,0); // init to zero

	mpz_t temp,temp_pow;
	mpz_init(temp);
	mpz_init(temp_pow);

	mpz_t coeff_buff;
	mpz_init(coeff_buff); // init to zero

	unsigned long u,v,m,n;
	v = (a->sec).num_n;
	n = (a->sec).off_n + v;
#define L1_BUFF_CHEBYSHEV 100
	long MAX_buff = MAX;
	unsigned long v_buff = _MINIMUM_(v,L1_BUFF_CHEBYSHEV);
	do {v--; n--; v_buff--;
		u = (a->sec).num_m;
		m = (a->sec).off_m + u;
		do {u--; m--;
			GI_l1_norm(temp,(a->data)[u]+v); // l1 norm of complex number
			if(m>0) mpz_mul_2exp(temp,temp,1); // multiply by 2
			if(n>0) mpz_mul_2exp(temp,temp,1); // multiply by 2
			long MMM = MAX_buff + m*(kappa_m->TwoExp) + n*(kappa_n->TwoExp);
			assert(MMM>=0);
			mpz_mul_2exp(temp,temp,(unsigned long)MMM);
			mpz_pow_ui(temp_pow,kappa_m->coeff,u);
			mpz_mul(temp,temp,temp_pow);
			mpz_pow_ui(temp_pow,kappa_n->coeff,v_buff);
			mpz_mul(temp,temp,temp_pow);
			mpz_add(coeff_buff,coeff_buff,temp);
		} while(u);
		if(v_buff==0)
		{
			assert(MAX>=MAX_buff);
			mpz_mul_2exp(coeff_buff,coeff_buff,(unsigned long)(MAX-MAX_buff));
			assert(v>=v_buff);
			mpz_pow_ui(temp_pow,kappa_n->coeff,v-v_buff);
			mpz_mul(coeff_buff,coeff_buff,temp_pow);
			mpz_add(l1norm->coeff,l1norm->coeff,coeff_buff);

			mpz_clear(coeff_buff);
			mpz_init(coeff_buff);  // init to zero

			v_buff = _MINIMUM_(v,L1_BUFF_CHEBYSHEV);
			MAX_buff += L1_BUFF_CHEBYSHEV*(kappa_n->TwoExp); // (**)
			// NOTE: The previous line (**) used to be
			//   MAX_buff -= L1_BUFF_CHEBYSHEV;
			// when this code ran on the Brutus HPC cluster.
			//
			// Both versions give IDENTICAL results.
			// However, the original intention was to write (**).
		}
	} while(v);
	assert(mpz_sgn(coeff_buff)==0); // make sure buffer is empty!!

	mpz_pow_ui(temp_pow,kappa_m->coeff,(a->sec).off_m);
	mpz_mul(l1norm->coeff,l1norm->coeff,temp_pow);
	mpz_pow_ui(temp_pow,kappa_n->coeff,(a->sec).off_n);
	mpz_mul(l1norm->coeff,l1norm->coeff,temp_pow);

	mpz_clear(temp);
	mpz_clear(temp_pow);

	mpz_clear(coeff_buff);
}


==> anc/sourcecode/Field.h <==
// Data structures for a SINGLE Fourier-Chebyshev field
// m = Fourier index
// n = Chebyshev index
//
// Functions concerning SINGLE fields.
//
// Automatically reallocates memory as necessary.
// Hides memory management from user.

#ifndef FIELD_H
#define FIELD_H

#include <omp.h>

#include <assert.h>
#include <stdio.h>
#include <stdlib.h>
#include <limits.h>
#include <gmp.h> // include after stdio.h, see mpz_out_str and mpz_inp_str
#include <time.h>

#include "GI.h"
#include "DyadicQ.h"
#include "Sector.h"

#define _MINIMUM_(a,b) (((a)<(b))?(a):(b))
#define _MAXIMUM_(a,b) (((a)<(b))?(b):(a))

#define GET_CLOCK ((double)(clock()))
double CPU_TIME_MULT;
double CPU_TIME_JUST_GMP_MULT;


typedef struct
{
 	long TwoExp; // can have either sign
	Sector sec;
	GI** data;
} Field;

//-----------------------------------------------------------------------------
// MyField_{sector.off_m+u,sector.off_n+v} = 2^TwoExp*data[u,v]
// for all 0 <= u < sector.num_m and 0 <= v < sector.num_n
//-----------------------------------------------------------------------------

void Field_from_file_alloc(Field*, FILE*, char op, char sep, char cl);
void Field_to_file(FILE*, Field* , char op, char sep, char cl);

void Field_assert_valid(Field*);

void Field_alloc_init_to_zero(Field*, Sector);
void Field_free(Field*);

void __Field_RESIZE_attach_zeros_if_necessary(Field*, Sector);
void Field_enlarge_attach_zeros(Field*, Sector);
void Field_shrink(Field*, Sector);

void Field_set_entries_to_zero_in_sector(Field*, Sector);

//-------------------------------------------------------

int Field_in_VBasic2(Field*);
int Field_in_VTauTwoPiPeriodic(Field*);
int Field_in_VTauTwoPiAntiPeriodic(Field*);
int Field_in_VGauged(Field*);
int Field_in_VXiOdd(Field*);

typedef enum {all, even, odd} __all_even_odd;
int __Field_in_auxiliary(Field*, __all_even_odd aeo_m, __all_even_odd aeo_n);

// The following functions are NAIVE projections.
void Field_set_VBasic2(Field*);
void Field_set_VTauTwoPiPeriodic(Field*);
void Field_set_VTauTwoPiAntiPeriodic(Field*);
void Field_set_VGauged(Field*);
void Field_set_VXiOdd(Field*);
void __Field_set_auxiliary(Field*, __all_even_odd aeo_m, __all_even_odd aeo_n);

int Field_is_zero(Field*);

void Field_set_zero_and_TwoExp_zero(Field*);

void Field_copy_alloc(Field* r, Field* a); // does not modify a

void Field_mult_c(Field*, long); // does not modify TwoExp
void Field_mult_2exp(Field*, long); // modifies only TwoExp
void Field_mult_DQ(Field*, DyadicQ*);

void Field_change_TwoExp_NO_NET_EFFECT(Field*, unsigned long);

void Field_add_to(Field* r, Field* a); // does not modify a
void Field_mult_c_then_add_to(Field* r, Field* a, long c); // does not modify a
void Field_mult_DQ_then_add_to(Field* r, Field* a, DyadicQ* c); // does not modify a and c
void __Field_mult_DQ_then_add_to_aux(Field* r, Field* a, DyadicQ* c, Sector target); // does not modify a and c

void Field_XiParity(Field*);
void Field_1_minus_XiParity_all_over_2(Field*);
void Field_1_plus_XiParity_all_over_2(Field*);

void Field_U_1_1(Field*);
void Field_U_0_n(Field*);
void Field_U_0_m_times_im_unit(Field*);
void Field_V_k_c(Field*, unsigned long k, long c);
void Field_1_plus_U_k_c(Field*, unsigned long k, long c); // the inverse of V_k_c

// ----------------------------------------------------------
// Pointwise multiplication (i.e. convolution)

void __Field_prepare_pointer_list_2D_INPUT(GI** list, GI_2D_num num_l, Field* a, SIDE m_side, SIDE n_side);
void __Field_prepare_pointer_list_2D_OUTPUT(GI** list, GI_2D_num num_l, Field* r, SignedSector sr, Sector restricted);

void Field_multiply_then_add_to(Field* r, Field* a, Field* b); // r = r + mult(a,b)
void __Field_multiply_then_add_to_aux(Field* r, Field* a, Field* b, Sector target);

// ----------------------------------------------------------

void Field_JSlash(Field*);
void Field_KSlash(Field*);

void __Field_J_aux(Field*, DyadicQ* mu);
void __Field_K_aux(Field*, DyadicQ* mu);

void Field_J(Field*, DyadicQ* mu);
void Field_K(Field*, DyadicQ* mu);

void Field_DivideByXiRegularized(Field*);
void Field_TimesXi(Field*);

// --------------------------------------------------

void Field_l1_norm(DyadicQ* l1norm, Field* a, DyadicQ* kappa_m, DyadicQ* kappa_n); // does not modify a
void Field_l1_norm_buffered(DyadicQ* l1norm, Field* a, DyadicQ* kappa_m, DyadicQ* kappa_n); // does not modify a

#endif // FIELD_H


==> anc/sourcecode/Field_approximate.c <==
#include "Field_approximate.h"

void Field_ROUND_set_TwoExp(Field* r, long TwoExp)
{
	long diff = TwoExp - (r->TwoExp);
	if(diff<0) Field_change_TwoExp_NO_NET_EFFECT(r,(unsigned long)(-diff));
	if(diff>0)
	{
		(r->TwoExp) = TwoExp;

		unsigned long u,v;
		u = (r->sec).num_m;
		do {u--;
			v = (r->sec).num_n;
			do {v--;
				GI_down_shift_towards_zero((r->data)[u]+v,(r->data)[u]+v,(unsigned long)(diff));
			} while(v);
		} while(u);
	}
}

void Field_NoENL_U_1_1(Field* r)
{
	unsigned long u,v;
	for(u=0; u<(r->sec).num_m; u++)
	{
		GI_set_zero((r->data)[u]+0);
		for(v=0; (v+1)<(r->sec).num_n; v++)
			GI_swap((r->data)[u]+v,(r->data)[u]+v+1);
		assert(GI_is_zero((r->data)[u]+(r->sec).num_n-1));
	}
}

void Field_NoENL_V_k_c(Field* r, unsigned long k, long c)
{
	assert(k>0);
	GI* tmp = malloc(sizeof(GI));
	GI_init(tmp);

	// Algorithm: Invert 1+U_k_c by back substitution.
	// Therefore, it is ESSENTIAL to go in the v-- direction.

	unsigned long u,v;
	u = (r->sec).num_m;
	do {u--;
		v = (r->sec).num_n;
		do {v--;
			if(v+k<(r->sec).num_n)
			{
				GI_set(tmp,(r->data)[u]+v+k);
				GI_mult_by_si(tmp,c);
				GI_neg(tmp);
				GI_add_to((r->data)[u]+v,tmp);
			}
		} while(v);
	} while(u);		

	GI_clear(tmp);
	free(tmp);
}

void Field_ROUND_LW_inv(Field* r, DyadicQ* mu, long TwoExp)
{
	Field_ROUND_set_TwoExp(r,TwoExp);

	GI numerator,denominator;
	GI_init(&numerator);
	GI_init(&denominator);
	assert((mu->TwoExp)<=0);
	unsigned long neg_muTwoExp = ((unsigned long)(-(mu->TwoExp)));

	GI_set_ui(&numerator,1,0);
	GI_mult_by_2exp(&numerator,neg_muTwoExp+1);

	unsigned long u,v,m,n;
	u = (r->sec).num_m;
	m = (r->sec).off_m + u;
	do {u--; m--;
		mpz_set_ui(denominator.Im,m);
		mpz_mul_2exp(denominator.Im,denominator.Im,neg_muTwoExp);
		v = (r->sec).num_n;
		n = (r->sec).off_n + v;
		do {v--; n--;
			mpz_set_ui(denominator.Re,n+1);
			mpz_mul(denominator.Re,denominator.Re,mu->coeff);
			mpz_mul_2exp(denominator.Re,denominator.Re,1); // *=2
			GI_mult_by((r->data)[u]+v,&numerator);
			GI_div_by_ROUND((r->data)[u]+v,&denominator);
		} while(v);
	} while(u);

	GI_clear(&numerator);
	GI_clear(&denominator);
}

void Field_NoENL_ROUND_V_1J(Field* r, DyadicQ* mu, long TwoExp)
{
	// Algorithm: back substitution

	Field_ROUND_set_TwoExp(r,TwoExp);

	unsigned long k = 1;
	
	GI* tmp = malloc(sizeof(GI));
	GI_init(tmp);

	GI numerator,denominator;
	GI_init(&numerator);
	GI_init(&denominator);
	assert((mu->TwoExp)<=0);
	unsigned long neg_muTwoExp = ((unsigned long)(-(mu->TwoExp)));

	unsigned long u,v,m,n;
	u = (r->sec).num_m;
	m = (r->sec).off_m + u;
	do {u--; m--;
		mpz_set_si(numerator.Im,-((long)(m)));
		mpz_mul_2exp(numerator.Im,numerator.Im,neg_muTwoExp);
		mpz_set_ui(denominator.Im,m);
		mpz_mul_2exp(denominator.Im,denominator.Im,neg_muTwoExp);
		v = (r->sec).num_n;
		n = (r->sec).off_n + v;
		do {v--; n--;
			if(v+k<(r->sec).num_n)
			{
				mpz_set_ui(numerator.Re,n);
				mpz_mul(numerator.Re,numerator.Re,mu->coeff);
				mpz_mul_2exp(numerator.Re,numerator.Re,1); // *=2
				mpz_set_ui(denominator.Re,n+1);
				mpz_mul(denominator.Re,denominator.Re,mu->coeff);
				mpz_mul_2exp(denominator.Re,denominator.Re,1); // *=2
				GI_mult(tmp,(r->data)[u]+v+k,&numerator);
				GI_div_by_ROUND(tmp,&denominator);
				GI_neg(tmp);
				GI_add_to((r->data)[u]+v,tmp);
			}
		} while(v);
	} while(u);		

	GI_clear(tmp);
	free(tmp);

	GI_clear(&numerator);
	GI_clear(&denominator);
}

void Field_NoENL_ROUND_V_2K(Field* r, DyadicQ* mu, long TwoExp)
{
	// Algorithm: back substitution

	Field_ROUND_set_TwoExp(r,TwoExp);

	unsigned long k = 2;

	GI* tmp = malloc(sizeof(GI));
	GI_init(tmp);

	GI numerator,denominator;
	GI_init(&numerator);
	GI_init(&denominator);
	assert((mu->TwoExp)<=0);
	unsigned long neg_muTwoExp = ((unsigned long)(-(mu->TwoExp)));

	unsigned long u,v,m,n;
	u = (r->sec).num_m;
	m = (r->sec).off_m + u;
	do {u--; m--;
		mpz_set_si(numerator.Im,-((long)(m)));
		mpz_mul_2exp(numerator.Im,numerator.Im,neg_muTwoExp);
		mpz_set_ui(denominator.Im,m);
		mpz_mul_2exp(denominator.Im,denominator.Im,neg_muTwoExp);
		v = (r->sec).num_n;
		n = (r->sec).off_n + v;
		do {v--; n--;
			if(v+k<(r->sec).num_n)
			{
				mpz_set_ui(numerator.Re,n+1);
				mpz_mul(numerator.Re,numerator.Re,mu->coeff);
				mpz_mul_2exp(numerator.Re,numerator.Re,1); // *=2
				mpz_set_ui(denominator.Re,n+1);
				mpz_mul(denominator.Re,denominator.Re,mu->coeff);
				mpz_mul_2exp(denominator.Re,denominator.Re,1); // *=2
				GI_mult(tmp,(r->data)[u]+v+k,&numerator);
				GI_div_by_ROUND(tmp,&denominator);
				GI_neg(tmp);
				GI_add_to((r->data)[u]+v,tmp);
			}
		} while(v);
	} while(u);		

	GI_clear(tmp);
	free(tmp);

	GI_clear(&numerator);
	GI_clear(&denominator);
}

void Field_U_0_im_unit_if_m_bigger_1(Field* r)
// m_bigger_1: to map VBold->VBold and VBoldGauged->VBoldGauged
{
	// NOTE: TwoExp plays no role.

	unsigned long u,v,m,n;
	u = (r->sec).num_m;
	m = (r->sec).off_m + u;
	do {u--; m--;
		if(m>1)
		{
			v = (r->sec).num_n;
			n = (r->sec).off_n + v;
			do {v--; n--;
				GI_mult_by_im_unit((r->data)[u]+v);
			} while(v);
		}
	} while(u);
}

void __Field_NoENL_1_plus_U_km1(Field* r, unsigned long k)
{
	// NOTE: TwoExp plays no role.
	assert(k>0);

	// NOTE: This differs from 1 + U_{k,-1} because IT DOES NOT CALL
	//     Field_enlarge_attach_zeros(r,Sector_bigger_by(r->sec,0,0,k,0));

	unsigned long u,v;
	for(u=0; u<(r->sec).num_m; u++)
		for(v=0; (v+k)<(r->sec).num_n; v++)
			GI_mult_by_ui_then_sub_from((r->data)[u]+v,(r->data)[u]+v+k,1);
}

void Field_NoENL_ROUND_JInv(Field* r, DyadicQ* mu, long TwoExp)
{
	__Field_NoENL_1_plus_U_km1(r,1);
	Field_ROUND_LW_inv(r,mu,TwoExp);
	Field_NoENL_ROUND_V_1J(r,mu,TwoExp);
}

void Field_NoENL_ROUND_KInv(Field* r, DyadicQ* mu, long TwoExp)
{
	__Field_NoENL_1_plus_U_km1(r,2);
	Field_ROUND_LW_inv(r,mu,TwoExp);
	Field_NoENL_ROUND_V_2K(r,mu,TwoExp);
}

void Field_NoENL_J(Field* r, DyadicQ* mu)
{
	// TwoExp first
	long s = (mu->TwoExp);
	unsigned long div2 = (unsigned long)(_MAXIMUM_(-s,+1));
	unsigned long x_s = (unsigned long)(((long)div2) - (-s)); // now +s = x_s - div2 with x_s >= 0
	unsigned long x_1 = (unsigned long)(((long)div2) - (+1)); // now -1 = x_1 - div2 with x_1 >= 0
	Field_mult_2exp(r,-((long)div2));

	GI temp1,temp2;
	GI_init(&temp1);
	GI_init(&temp2);

	unsigned long u,v,m,n;
	for(u=0, m=(r->sec).off_m; u<(r->sec).num_m; u++, m++)
	{
		for(v=0, n=(r->sec).off_n; v<(r->sec).num_n; v++, n++)
		{
			mpz_set_ui(temp1.Re,n+1);
			mpz_mul(temp1.Re,temp1.Re,mu->coeff);
			mpz_mul_2exp(temp1.Re,temp1.Re,x_s);
			mpz_set_ui(temp1.Im,m);
			mpz_mul_2exp(temp1.Im,temp1.Im,x_1);
			GI_mult(&temp2,(r->data)[u]+v,&temp1);  // NOTE: first arg has to be DIFFERENT from last two
			GI_set((r->data)[u]+v,&temp2);
			if((v+1)<(r->sec).num_n)
			{
				mpz_set_ui(temp1.Re,n);
				mpz_mul(temp1.Re,temp1.Re,mu->coeff);
				mpz_mul_2exp(temp1.Re,temp1.Re,x_s);
				mpz_set_ui(temp1.Im,m);
				mpz_neg(temp1.Im,temp1.Im);
				mpz_mul_2exp(temp1.Im,temp1.Im,x_1);
				GI_mult(&temp2,(r->data)[u]+v+1,&temp1);  // NOTE: first arg has to be DIFFERENT from last two
				GI_add_to((r->data)[u]+v,&temp2);
			}
		}
	}

	Field_NoENL_V_k_c(r,1,-1);

	GI_clear(&temp1);
	GI_clear(&temp2);
}

void Field_NoENL_K(Field* r, DyadicQ* mu)
{
	// TwoExp first
	long s = (mu->TwoExp);
	unsigned long div2 = (unsigned long)(_MAXIMUM_(-s,+1));
	unsigned long x_s = (unsigned long)(((long)div2) - (-s)); // now +s = x_s - div2 with x_s >= 0
	unsigned long x_1 = (unsigned long)(((long)div2) - (+1)); // now -1 = x_1 - div2 with x_1 >= 0
	Field_mult_2exp(r,-((long)div2));

	GI temp1,temp2;
	GI_init(&temp1);
	GI_init(&temp2);

	unsigned long u,v,m,n;
	for(u=0, m=(r->sec).off_m; u<(r->sec).num_m; u++, m++)
	{
		for(v=0, n=(r->sec).off_n; v<(r->sec).num_n; v++, n++)
		{
			mpz_set_ui(temp1.Re,n+1);
			mpz_mul(temp1.Re,temp1.Re,mu->coeff);
			mpz_mul_2exp(temp1.Re,temp1.Re,x_s);
			mpz_set_ui(temp1.Im,m);
			mpz_mul_2exp(temp1.Im,temp1.Im,x_1);
			GI_mult(&temp2,(r->data)[u]+v,&temp1); // NOTE: first arg has to be DIFFERENT from last two
			GI_set((r->data)[u]+v,&temp2);
			if((v+2)<(r->sec).num_n)
			{
				mpz_set_ui(temp1.Re,n+1);
				mpz_mul(temp1.Re,temp1.Re,mu->coeff);
				mpz_mul_2exp(temp1.Re,temp1.Re,x_s);
				mpz_set_ui(temp1.Im,m);
				mpz_neg(temp1.Im,temp1.Im);
				mpz_mul_2exp(temp1.Im,temp1.Im,x_1);
				GI_mult(&temp2,(r->data)[u]+v+2,&temp1);  // NOTE: first arg has to be DIFFERENT from last two
				GI_add_to((r->data)[u]+v,&temp2);
			}
		}
	}

	Field_NoENL_V_k_c(r,2,-1);

	GI_clear(&temp1);
	GI_clear(&temp2);
}

void Field_NoENL_DivideByXiRegularized(Field* r)
{
	Field_NoENL_V_k_c(r,2,1);
	Field_NoENL_U_1_1(r);
	Field_mult_2exp(r,1);
}


==> anc/sourcecode/Field_approximate.h <==
// The functions are APPROXIMATE in the sense that they involve rounding or cutoffs, for efficiency.
//
// The functions perform REPRODUCIBLE operations, because they only use integer arithmetic.
//
// _NoENL_ = no enlarge
// Intermediate calculations are done within the input sector, by cutting off intermediate results.
// To see how cutoffs are used exactly, see the code.
// Output sector not bigger than input sector.
//
// _ROUND_ = round
// Intermediate calculation use rounding.
// The argument TwoExp determines the rounding accuracy.
// To see how TwoExp is used exactly, see the code.

#ifndef FIELD_APPROXIMATE_H
#define FIELD_APPROXIMATE_H

#include "Field.h"

void Field_ROUND_set_TwoExp(Field*, long TwoExp);

void Field_NoENL_U_1_1(Field*);
void Field_NoENL_V_k_c(Field*, unsigned long k, long c);

void Field_ROUND_LW_inv(Field*, DyadicQ* mu, long TwoExp);
void Field_NoENL_ROUND_V_1J(Field*, DyadicQ* mu, long TwoExp);
void Field_NoENL_ROUND_V_2K(Field*, DyadicQ* mu, long TwoExp);

void Field_U_0_im_unit_if_m_bigger_1(Field*);

void __Field_NoENL_1_plus_U_km1(Field*, unsigned long k);

void Field_NoENL_ROUND_JInv(Field*, DyadicQ* mu, long TwoExp);
void Field_NoENL_ROUND_KInv(Field*, DyadicQ* mu, long TwoExp);

void Field_NoENL_J(Field*, DyadicQ* mu);
void Field_NoENL_K(Field*, DyadicQ* mu);

void Field_NoENL_DivideByXiRegularized(Field*);

#endif // FIELD_APPROXIMATE_H


==> anc/sourcecode/GAMMA1_macro.c <==
#define __GAMMA1_assp_temp__					\
assert((a->num_comp)==4);					\
assert(MultiField_in_VBold(a));					\
assert(MultiField_all_sec_equal(a));				\
Sector sec = (a->comp)[0].sec;					\
Field temp;

// ----------------------------------------------------------------------
// IMPORTANT: v1,v2,v3,v4 are NOT allowed as arguments of P.
// The may only appear as SECOND ARGUMENTS OF A, because they must not be modified.
#define __GAMMA1_aux__(n,t,v1,v2,v3,v4,A,P)			\
switch(n)							\
{								\
	case 0: A(t,v1,2); break;				\
	case 1:	A(t,v2,-1); P(t); A(t,v1,1); A(t,v2,1); break;	\
	case 2: A(t,v3,2); A(t,v2,-2); P(t); break;		\
	case 3: A(t,v1,-1); break;				\
	case 4:	A(t,v4,-1); P(t); A(t,v4,1); break;		\
	default: assert(0);					\
}

#define __GAMMA1__(n,t,x) __GAMMA1_aux__(n,t,			\
	(x)+0,(x)+1,(x)+2,(x)+3,				\
	Field_mult_c_then_add_to,				\
	Field_XiParity)

#define __GAMMA1_add_aux__(n,m,f)				\
Field_alloc_init_to_zero(&temp,sec);				\
__GAMMA1__(n,&temp,a->comp);					\
f(&temp);							\
Field_mult_DQ(&temp,c);						\
Field_add_to((r->comp)+m,&temp);				\
Field_free(&temp);

#define __GAMMA1_do_nothing__(a) while(0){};

// EXACT
#define __GAMMA1_add__(n,m)					\
__GAMMA1_add_aux__(n,m,__GAMMA1_do_nothing__)

// EXACT with XiDiv
#define __XiDiv_GAMMA1_add__(n,m)				\
__GAMMA1_add_aux__(n,m,Field_DivideByXiRegularized)

// NoENL with XiDiv
#define __XiDiv_GAMMA1_NoENL_add__(n,m)				\
__GAMMA1_add_aux__(n,m,Field_NoENL_DivideByXiRegularized)


==> anc/sourcecode/GAMMA2_SHARP_macro.c <==
#define __GAMMA2_SHARP_assp_temp_1__				\
assert(((a1)->num_comp)==4);					\
assert(MultiField_in_VBold(a1));				\
Sector sec1 = MultiField_sec(a1);				\
Field temp1;							\
Field_alloc_init_to_zero(&temp1,sec1);

#define __GAMMA2_SHARP_assp_temp_2__				\
assert(((a2)->num_comp)==5);					\
assert(MultiField_in_WBold(a2));				\
Sector sec2 = MultiField_sec(a2);				\
Field temp2;							\
Field_alloc_init_to_zero(&temp2,sec2);

#define __GAMMA2_SHARP_RESTR_assp_temp_2__			\
assert(((a2)->num_comp)==2);					\
assert(MultiField_in_VBold_SHARP(a2));				\
Sector sec2 = MultiField_sec(a2);				\
Field temp2;							\
Field_alloc_init_to_zero(&temp2,sec2);

// ----------------------------------------------------------------------

#define _G2SHARPPAIR_(n,k) 10*n+k // code pairs into integers

#define __GAMMA2_SHARP__L_aux__(n,k,t,v1,v2,v3,v4,A,P)		\
Field_set_zero_and_TwoExp_zero(t);				\
switch(_G2SHARPPAIR_(n,k))					\
{								\
case _G2SHARPPAIR_(0,0): A(t,v2,2); A(t,v3,-1); P(t); A(t,v1,1); A(t,v2,-2); A(t,v3,1); break; \
case _G2SHARPPAIR_(1,0): A(t,v2,1); P(t); A(t,v1,1); A(t,v2,-1); break; \
case _G2SHARPPAIR_(0,1): A(t,v2,1); A(t,v3,-1); P(t); A(t,v2,1); A(t,v3,-1); break; \
case _G2SHARPPAIR_(1,1): A(t,v2,1); P(t); A(t,v1,1); A(t,v2,-1); break; \
case _G2SHARPPAIR_(0,2): A(t,v3,-1); P(t); A(t,v1,-3); A(t,v3,1); break; \
case _G2SHARPPAIR_(1,2): A(t,v2,-1); P(t); A(t,v1,-1); A(t,v2,-7); A(t,v3,4); break; \
case _G2SHARPPAIR_(0,3): A(t,v2,-1); A(t,v3,-1); P(t); A(t,v2,-1); A(t,v3,-1); break; \
case _G2SHARPPAIR_(1,3): A(t,v2,-1); P(t); A(t,v1,-1); A(t,v2,1); A(t,v3,-4); break; \
case _G2SHARPPAIR_(0,4): A(t,v3,1); P(t); A(t,v1,-1); A(t,v3,-1); break; \
case _G2SHARPPAIR_(1,4): A(t,v2,3); P(t); A(t,v1,-1); A(t,v2,1); break; \
case _G2SHARPPAIR_(0,5): A(t,v2,1); A(t,v3,1); P(t); A(t,v2,1); A(t,v3,1); break; \
case _G2SHARPPAIR_(1,5): A(t,v2,3); P(t); A(t,v1,-1); A(t,v2,1); break; \
case _G2SHARPPAIR_(0,6): A(t,v1,2); break; \
case _G2SHARPPAIR_(1,6): A(t,v2,4); break; \
case _G2SHARPPAIR_(0,7): A(t,v2,-2); P(t); A(t,v2,-2); break; \
case _G2SHARPPAIR_(1,7): A(t,v2,-4); break; \
case _G2SHARPPAIR_(0,8): A(t,v4,2); P(t); A(t,v4,-2); break; \
case _G2SHARPPAIR_(1,8): A(t,v4,-4); break; \
case _G2SHARPPAIR_(0,9): A(t,v4,2); P(t); A(t,v4,2); break; \
case _G2SHARPPAIR_(1,9): A(t,v4,4); break; \
default: assert(0); \
} /* end switch */

#define __GAMMA2_SHARP__R_aux__(n,k,t,v1,v2,v2s,v3,v4,A,P)	\
Field_set_zero_and_TwoExp_zero(t);				\
switch(k)							\
{								\
case 0: A(t,v1,+1); P(t); A(t,v1,1); break; \
case 1: A(t,v1,-1); P(t); A(t,v1,1); break; \
case 2: A(t,v2,+1); P(t); A(t,v2,1); break; \
case 3: A(t,v2,-1); P(t); A(t,v2,1); break; \
case 4: A(t,v2s,+1); P(t); A(t,v2s,1); break; \
case 5: A(t,v2s,-1); P(t); A(t,v2s,1); break; \
case 6: A(t,v3,+1); P(t); A(t,v3,1); break; \
case 7: A(t,v3,-1); P(t); A(t,v3,1); break; \
case 8: A(t,v4,+1); P(t); A(t,v4,1); break; \
case 9: A(t,v4,-1); P(t); A(t,v4,1); break; \
default: assert(0); \
}

#define __GAMMA2_SHARP__L__(n,k,t,x)	\
	__GAMMA2_SHARP__L_aux__(n,k,t, 	\
	(x)+0,(x)+1,(x)+2,(x)+3,	\
	Field_mult_c_then_add_to,	\
	Field_XiParity)

#define __GAMMA2_SHARP__R__(n,k,t,x)	\
	__GAMMA2_SHARP__R_aux__(n,k,t, 	\
	(x)+0,(x)+1,(x)+2,(x)+3,(x)+4,	\
	Field_mult_c_then_add_to,	\
	Field_XiParity)

#define __GAMMA2_SHARP_RESTR__R__(n,k,t,x)	\
	__GAMMA2_SHARP__R_aux__(n,k,t, 		\
	(x)+0,NULL,(x)+1,NULL,NULL,		\
	Field_mult_c_then_add_to,		\
	Field_XiParity)

#define __c_GAMMA2_SHARP_add_aux__(n,m,f) 	\
for(k=0;k<10;k++)				\
{						\
__GAMMA2_SHARP__L__(n,k,&temp1,a1->comp);	\
__GAMMA2_SHARP__R__(n,k,&temp2,a2->comp);	\
Field_mult_2exp(&temp1,-2);			\
Field_mult_c(&temp1,c);				\
f((r->comp)+m,&temp1,&temp2);			\
}

#define __c_GAMMA2_SHARP_RESTR_add_aux__(n,m,f) \
for(k=0;k<10;k++)				\
{						\
if((k==1)||(k==4)||(k==5))			\
{						\
__GAMMA2_SHARP__L__(n,k,&temp1,a1->comp);	\
__GAMMA2_SHARP_RESTR__R__(n,k,&temp2,a2->comp);	\
Field_mult_2exp(&temp1,-2);			\
Field_mult_c(&temp1,c);				\
f((r->comp)+m,&temp1,&temp2);			\
} /* end if */					\
}

// EXACT
#define __GAMMA2_SHARP_f__(a,b,c)			\
Field_multiply_then_add_to(a,b,c);
#define __c_GAMMA2_SHARP_add__(n,m)			\
__c_GAMMA2_SHARP_add_aux__(n,m,__GAMMA2_SHARP_f__)
#define __c_GAMMA2_SHARP_RESTR_add__(n,m)		\
__c_GAMMA2_SHARP_RESTR_add_aux__(n,m,__GAMMA2_SHARP_f__)

// NoENL
#define __GAMMA2_SHARP_RESTR_NoENL_f__(a,b,c)		\
__Field_multiply_then_add_to_aux(a,b,c,target);
#define __c_GAMMA2_SHARP_RESTR_NoENL_add__(n,m)		\
__c_GAMMA2_SHARP_RESTR_add_aux__(n,m,__GAMMA2_SHARP_RESTR_NoENL_f__)


==> anc/sourcecode/GAMMA2_macro.c <==
#define __GAMMA2_assp_temp__(a,s,temp)				\
assert((a->num_comp)==4);					\
assert(MultiField_in_VBold(a));					\
assert(MultiField_all_sec_equal(a));				\
Sector s = (a->comp)[0].sec;					\
Field temp;							\
Field_alloc_init_to_zero(&temp,s);

// ----------------------------------------------------------------------

#define _G2PAIR_(n,k) 7*n+k // code pairs into integers

#define __GAMMA2__L_aux__(n,k,t,v1,v2,v3,v4,A,P)		\
switch(_G2PAIR_(n,k))						\
{								\
case _G2PAIR_(1,3):						\
case _G2PAIR_(1,4):						\
case _G2PAIR_(1,5):						\
case _G2PAIR_(1,6):						\
case _G2PAIR_(2,0):						\
case _G2PAIR_(3,3):						\
case _G2PAIR_(3,4):						\
case _G2PAIR_(4,0):						\
case _G2PAIR_(4,3):						\
case _G2PAIR_(4,4):						\
	flag=0; break;						\
default: flag=1; break;						\
}								\
if(flag==1)							\
{								\
Field_set_zero_and_TwoExp_zero(t);				\
switch(_G2PAIR_(n,k))						\
{								\
case _G2PAIR_(0,0): A(t,v2,3); A(t,v3,-2); P(t); A(t,v1,1); A(t,v2,-1); break; \
case _G2PAIR_(0,1): A(t,v2,1); A(t,v3,2); P(t); A(t,v1,1); A(t,v2,1); break; \
case _G2PAIR_(0,2): A(t,v1,-2); break; \
case _G2PAIR_(0,3): A(t,v2,1); P(t); A(t,v1,-1); A(t,v2,1); break; \
case _G2PAIR_(0,4): A(t,v2,-1); P(t); A(t,v1,1); A(t,v2,-1); break; \
case _G2PAIR_(0,5): A(t,v4,-2); P(t); break; \
case _G2PAIR_(0,6): A(t,v4,2); P(t); break; \
case _G2PAIR_(1,0): A(t,v2,1); P(t); A(t,v1,1); A(t,v2,-1); break; \
case _G2PAIR_(1,1): A(t,v2,2); P(t); A(t,v2,2); break; \
case _G2PAIR_(1,2): A(t,v2,1); P(t); A(t,v1,-1); A(t,v2,-1); break; \
case _G2PAIR_(2,1): A(t,v2,-2); A(t,v3,2); P(t); break; \
case _G2PAIR_(2,2): A(t,v2,2); A(t,v3,-2); P(t); break; \
case _G2PAIR_(2,3): A(t,v2,2); P(t); break; \
case _G2PAIR_(2,4): A(t,v2,-2); P(t); break; \
case _G2PAIR_(2,5): A(t,v4,-2); P(t); break; \
case _G2PAIR_(2,6): A(t,v4,2); P(t); break; \
case _G2PAIR_(3,0): A(t,v2,-1); P(t); A(t,v1,-1); A(t,v2,1); break; \
case _G2PAIR_(3,1): A(t,v2,-1); P(t); A(t,v2,-1); break; \
case _G2PAIR_(3,2): A(t,v1,1); break; \
case _G2PAIR_(3,5): A(t,v4,1); P(t); A(t,v4,1); break; \
case _G2PAIR_(3,6): A(t,v4,1); P(t); A(t,v4,-1); break; \
case _G2PAIR_(4,1): A(t,v4,1); P(t); A(t,v4,1); break; \
case _G2PAIR_(4,2): A(t,v4,1); P(t); A(t,v4,-1); break; \
case _G2PAIR_(4,5): A(t,v2,1); P(t); A(t,v2,1); break; \
case _G2PAIR_(4,6): A(t,v2,1); P(t); A(t,v2,-1); break; \
default: assert(0); \
} /* end switch */ 						\
} /* end if */

#define __GAMMA2__R_aux__(n,k,t,v1,v2,v3,v4,A,P)		\
Field_set_zero_and_TwoExp_zero(t);				\
switch(k)							\
{								\
case 0: A(t,v1,+1); break; \
case 1: A(t,v2,+1); P(t); A(t,v2,1); break; \
case 2: A(t,v2,-1); P(t); A(t,v2,1); break; \
case 3: A(t,v3,+1); P(t); A(t,v3,1); break; \
case 4: A(t,v3,-1); P(t); A(t,v3,1); break; \
case 5: A(t,v4,+1); P(t); A(t,v4,1); break; \
case 6: A(t,v4,-1); P(t); A(t,v4,1); break; \
default: assert(0); \
}

#define __GAMMA2__LR__(n,k,t,x,LR) LR(n,k,t, 			\
	(x)+0,(x)+1,(x)+2,(x)+3,				\
	Field_mult_c_then_add_to,				\
	Field_XiParity)

#define __c_GAMMA2_add_aux__(n,m,f) 				\
for(k=0;k<7;k++)						\
{								\
__GAMMA2__LR__(n,k,&temp1,a1->comp,__GAMMA2__L_aux__);	\
if(flag==0) continue;						\
__GAMMA2__LR__(n,k,&temp2,a2->comp,__GAMMA2__R_aux__);	\
Field_mult_2exp(&temp1,-2);					\
Field_mult_c(&temp1,c);						\
f((r->comp)+m,&temp1,&temp2);					\
}

// EXACT
#define __GAMMA2_f__(a,b,c)					\
Field_multiply_then_add_to(a,b,c);
#define __c_GAMMA2_add__(n,m)					\
__c_GAMMA2_add_aux__(n,m,__GAMMA2_f__)

// NoENL
#define __GAMMA2_NoENL_f__(a,b,c)				\
__Field_multiply_then_add_to_aux(a,b,c,target);
#define __c_GAMMA2_NoENL_add__(n,m)				\
__c_GAMMA2_add_aux__(n,m,__GAMMA2_NoENL_f__)


==> anc/sourcecode/GI.c <==
#include "GI.h"

void GI_from_file(GI* r, FILE* f, char op, char sep, char cl)
{
	char test;
	assert((fscanf(f," %c ",&test)==1)&&(test==op));
	assert(mpz_inp_str(r->Re,f,10)>0);
	assert((fscanf(f," %c ",&test)==1)&&(test==sep));
	assert(mpz_inp_str(r->Im,f,10)>0);
	assert((fscanf(f," %c ",&test)==1)&&(test==cl));
}

void GI_to_file(FILE* f, GI* a, char op, char sep, char cl)
{
	assert(fprintf(f,"%c",op)>0);
	assert(mpz_out_str(f,10,a->Re)>0);
	assert(fprintf(f,"%c",sep)>0);
	assert(mpz_out_str(f,10,a->Im)>0);
	assert(fprintf(f,"%c",cl)>0);
}

// init and set value to 0
void GI_init(GI* a)
{
	mpz_init(a->Re);
	mpz_init(a->Im);
}

void GI_clear(GI* a)
{
	mpz_clear(a->Re);
	mpz_clear(a->Im);
}

void GI_set(GI* a, GI* b)
{
 	mpz_set(a->Re,b->Re);
 	mpz_set(a->Im,b->Im);
}

void GI_set_zero(GI* a)
{
 	mpz_set_ui(a->Re,0);
 	mpz_set_ui(a->Im,0);
}

void GI_set_ui(GI* a, unsigned long re, unsigned long im)
{
 	mpz_set_ui(a->Re,re);
 	mpz_set_ui(a->Im,im);
}

void GI_swap(GI* a, GI* b)
{
 	mpz_swap(a->Re,b->Re);
 	mpz_swap(a->Im,b->Im);
}

void GI_add_to(GI* r, GI* a)
{
 	mpz_add(r->Re,r->Re,a->Re);
 	mpz_add(r->Im,r->Im,a->Im);
}

void GI_mult_by_si(GI* r, long c)
{
	mpz_mul_si(r->Re,r->Re,c);
	mpz_mul_si(r->Im,r->Im,c);
}

void GI_mult_by_ui(GI* r, unsigned long c)
{
	mpz_mul_ui(r->Re,r->Re,c);
	mpz_mul_ui(r->Im,r->Im,c);
}

void GI_mult_by_ui_then_add_to(GI* r, GI* a, unsigned long c) // does not modify a
{
	mpz_addmul_ui(r->Re,a->Re,c);
	mpz_addmul_ui(r->Im,a->Im,c);
}

void GI_mult_by_ui_then_sub_from(GI* r, GI* a, unsigned long c) // does not modify a
{
	mpz_submul_ui(r->Re,a->Re,c);
	mpz_submul_ui(r->Im,a->Im,c);
}


void GI_mult_by_2exp(GI* r, unsigned long c) // r*=2^c
{
	mpz_mul_2exp(r->Re,r->Re,c);
	mpz_mul_2exp(r->Im,r->Im,c);
}

void GI_mult_by_mpz(GI* r, mpz_t c) // r*=c
{
	mpz_mul(r->Re,r->Re,c);
	mpz_mul(r->Im,r->Im,c);
}

void GI_mult_by_im_unit(GI* r)
{
	mpz_swap(r->Re,r->Im);
	mpz_neg(r->Re,r->Re);
}

void GI_mult(GI* r, GI* a, GI* b)
{
	assert((r!=a)&&(r!=b)); // IMPORTANT
	mpz_mul(r->Re,a->Re,b->Re);
	mpz_submul(r->Re,a->Im,b->Im);
	mpz_mul(r->Im,a->Im,b->Re);	
	mpz_addmul(r->Im,a->Re,b->Im);
}

void GI_mult_by(GI* r, GI* a)
{
	assert(r!=a);

	mpz_t x;
	mpz_init(x);
	mpz_set(x,r->Re);
	mpz_mul(r->Re,r->Re,a->Re);
	mpz_submul(r->Re,r->Im,a->Im);
	mpz_mul(r->Im,r->Im,a->Re);	
	mpz_addmul(r->Im,x,a->Im);
	mpz_clear(x);
}

void GI_conj(GI* a)
{
	mpz_neg(a->Im,a->Im);	
}

void GI_neg(GI* a)
{
	mpz_neg(a->Re,a->Re);	
	mpz_neg(a->Im,a->Im);	
}

// ---------------------------------------------------------

void GI_div_by_ROUND(GI* r, GI* a) // a is not modified
{	
	assert(r!=a);

	GI x;
	GI_init(&x);
	mpz_t y;
	mpz_init(y);

	GI_set(&x,a); // only place a appears
	GI_L2_norm_squared(y,&x);
	
	GI_conj(&x);
	GI_mult_by(r,&x);

	// tdiv = round exact result towards zero
	mpz_tdiv_q(r->Re,r->Re,y);
	mpz_tdiv_q(r->Im,r->Im,y);

	GI_clear(&x);
	mpz_clear(y);
}

void GI_l1_norm(mpz_t r, GI* a)
{
	mpz_set_ui(r,0);
	if(mpz_sgn(a->Re)>0) mpz_add(r,r,a->Re);
	if(mpz_sgn(a->Re)<0) mpz_sub(r,r,a->Re);
	if(mpz_sgn(a->Im)>0) mpz_add(r,r,a->Im);
	if(mpz_sgn(a->Im)<0) mpz_sub(r,r,a->Im);
}

void GI_L2_norm_squared(mpz_t r, GI* a)
{
	mpz_set_ui(r,0);
	mpz_addmul(r,a->Re,a->Re);
	mpz_addmul(r,a->Im,a->Im);
}

int GI_is_zero(GI* a)
{
	return ((mpz_sgn(a->Re)==0)&&(mpz_sgn(a->Im)==0))?1:0;
}

void GI_up_shift(GI* r, GI* a, unsigned long nbits)
{
	mpz_mul_2exp(r->Re,a->Re,nbits);
	mpz_mul_2exp(r->Im,a->Im,nbits);	
}

void GI_down_shift_towards_zero(GI* r, GI* a, unsigned long nbits)
{
	mpz_tdiv_q_2exp(r->Re,a->Re,nbits);
	mpz_tdiv_q_2exp(r->Im,a->Im,nbits);
}

void GI_down_shift_towards_zero_rest(GI* r, GI* a, unsigned long nbits)
{
	mpz_tdiv_r_2exp(r->Re,a->Re,nbits);
	mpz_tdiv_r_2exp(r->Im,a->Im,nbits);
}  
#define ___PACK_USE_NEW 1

#if ___PACK_USE_NEW==0
void __GI_pack(GI* packed, GI** list, unsigned long num, unsigned long nbits)
// input=list, output=packed
// num: number of elements in the array pointed to by list
// *(list+k) = NULL => interpret entry as zero
{
	assert((num>=1)&&(nbits>=1));
	GI_set_ui(packed,0,0);
	
	unsigned long k=num;
	do {	k--;
		// GMP has to keep resizing packed (set size beforehand to speed up)
		GI_up_shift(packed,packed,nbits); // doesn't do anything when k=num-1
		if(*(list+k)!=NULL) GI_add_to(packed,*(list+k));
	} while(k);
}
#endif

#if ___PACK_USE_NEW==1
void __GI_pack(GI* packed, GI** list, unsigned long num, unsigned long nbits) // does not modify list
// input=list, output=packed
// num: number of elements in the array pointed to by list
// Assumes
// (1) |Re(list(k))| < 2^(nbits-1)
// (2) |Im(list(k))| < 2^(nbits-1)
// *(list+k) = NULL => interpret entry as zero
//
// Calculates:
// packed = sum_{k=0}^{num-1} list(k)*(2^nbits)^k
//
// This implementation is O(num*nbits).
{
	assert((num>=1)&&(nbits>=1)&&((nbits%CHAR_BIT)==0)); // assumption about data
	assert(sizeof(unsigned char)==1); // should be true for every C implementation (?)
	unsigned long nbytes = nbits/CHAR_BIT;

	unsigned long length = nbytes*(num+1); // Reserve ONE MORE (for add-subtract below).
	unsigned char* p0 = malloc(length);
	assert(p0!=NULL);

	mpz_t one_too_big,off,add_subtract_DUMMY;
	mpz_init(one_too_big);
	mpz_init(off);
	mpz_init(add_subtract_DUMMY);

	mpz_set_ui(one_too_big,1); // 2^0
	mpz_mul_2exp(one_too_big,one_too_big,nbits-1); // 2^(nbits-1)

	mpz_set_si(off,1); // 2^0
	mpz_mul_2exp(off,off,nbits); // 2^nbits

	mpz_set_si(add_subtract_DUMMY,-1); // -2^0
	mpz_mul_2exp(add_subtract_DUMMY,add_subtract_DUMMY,nbits*num); // -2^(nbits*num);

        mpz_t tmp;
	mpz_init(tmp);

	int carry;
	unsigned char* p;
	size_t count;
	unsigned long k;

#define __pack_MACRO(xxx)					\
	carry = 1;						\
	p = p0;							\
	for(k=0; k<length; k++) *(p0+k)=0;			\
	for(k=0; k<num+1; k++)					\
	{							\
		if(k==num) mpz_set_ui(tmp,1);			\
		else if(*(list+k)==NULL) mpz_set_ui(tmp,0);	\
		else mpz_set(tmp,(*(list+k))->xxx);		\
		assert(mpz_cmp(tmp,one_too_big)<0);		\
		if(carry<0) mpz_sub_ui(tmp,tmp,1);		\
		carry = mpz_sgn(tmp);				\
		if(carry<0)					\
		{						\
			mpz_add(tmp,tmp,off);			\
			assert(mpz_cmp(tmp,one_too_big)>=0);	\
		}						\
		mpz_export(p,&count,-1,1,-1,0,tmp);		\
		assert(count<=nbytes);				\
		p=p+nbytes;					\
	}							\
	mpz_import(packed->xxx,length,-1,1,-1,0,p0); 		\
	mpz_add(packed->xxx,packed->xxx,add_subtract_DUMMY);

	__pack_MACRO(Re);
	__pack_MACRO(Im);

	mpz_clear(off);
	mpz_clear(one_too_big);
	mpz_clear(add_subtract_DUMMY);

	mpz_clear(tmp);

	free(p0);
}
#endif

#if ___PACK_USE_NEW==0
void __GI_unpack_then_add_to(GI* packed, GI** list, unsigned long num, unsigned long nbits, unsigned long mult_2exp)
// If there are c_k (with 0<=k<num) such that
// (1) |Re(c_k)| < 2^(nbits-1)
// (2) |Im(c_k)| < 2^(nbits-1)
// (3) packed = sum_{k=0}^{num-1} c_k*(2^nbits)^k
// then they are unique. __GI_unpack will find the c_k and ADD them to list.
//
// input=packed, output=list
// num: number of elements in the array pointed to by list
// *(list+k) = NULL => corresponding output value is discarded
{
	assert((num>=1)&&(nbits>=1));

        GI* p = malloc(sizeof(GI));
	GI_init(p);

        GI_set_ui(p,1,1); // these values must be recovered below, see (###)
	GI_up_shift(p,p,num*nbits); // WARNING: num*nbits has to be an unsigned long
	GI_add_to(p,packed); // packed is never modified

	// NOTE: re and im parts of aux are > 0:
	assert((mpz_sgn(p->Re)>0)&&(mpz_sgn(p->Im)>0));

	mpz_t one_too_big,off;
	mpz_init(one_too_big);
	mpz_init(off);

	mpz_set_ui(one_too_big,1); // 2^0
	mpz_mul_2exp(one_too_big,one_too_big,nbits-1); // 2^(nbits-1)

	mpz_set_si(off,-1); // -2^0
	mpz_mul_2exp(off,off,nbits); // -2^nbits

	int sign;
	unsigned long k;
        GI* tmp = malloc(sizeof(GI));
	assert(tmp!=NULL);
	GI_init(tmp);

	for(k=0;k<num;k++)
	{
		GI_down_shift_towards_zero_rest(tmp,p,nbits);
		GI_down_shift_towards_zero(p,p,nbits);
		// NOW: 0<=(tmp->Re)<2^nbits and 0<=(tmp->Im)<2^nbits

		sign = mpz_cmp(tmp->Re,one_too_big);
		if(sign>=0) // if (tmp->Re) >= 2^(nbits-1)
		{
			assert(sign>0); // then 2^(nbits-1) < (tmp->Re)
                	mpz_add(tmp->Re,tmp->Re,off); // now -2^(nbits-1) < (tmp->Re) < 0
                        mpz_add_ui(p->Re,p->Re,1);
		}

		sign = mpz_cmp(tmp->Im,one_too_big);
		if(sign>=0) // if (tmp->Im) >= 2^(nbits-1)
		{
			assert(sign>0); // then 2^(nbits-1) < (tmp->Im)       
                	mpz_add(tmp->Im,tmp->Im,off); // now -2^(nbits-1) < (tmp->Im) < 0
                        mpz_add_ui(p->Im,p->Im,1);
		}

		if(*(list+k)!=NULL)
		{
			if(mult_2exp>0) GI_mult_by_2exp(tmp,mult_2exp);
			GI_add_to(*(list+k),tmp); // ADD value to list, or discard
		}
	}
	assert((mpz_cmp_ui(p->Re,1)==0)&&(mpz_cmp_ui(p->Im,1)==0)); // (###)

	GI_clear(tmp);
	free(tmp);

	GI_clear(p);
	free(p);

	mpz_clear(off);
	mpz_clear(one_too_big);
}
#endif

#if ___PACK_USE_NEW==1
void __GI_unpack_then_add_to(GI* packed, GI** list, unsigned long num, unsigned long nbits, unsigned long mult_2exp)
// If there are c(k) (with 0<=k<num) such that
// (1) |Re(c(k))| < 2^(nbits-1)
// (2) |Im(c(k))| < 2^(nbits-1)
// (3) packed = sum_{k=0}^{num-1} c(k)*(2^nbits)^k
// then they are unique. __GI_unpack will find them and set list(k) = c(k).
//
// This implementation is O(num*nbits).
{
	assert((num>=1)&&(nbits>=1)&&((nbits%CHAR_BIT)==0)); // assumption about data
	assert(sizeof(unsigned char)==1); // should be true for every C implementation (?)
	unsigned long nbytes = nbits/CHAR_BIT;

	unsigned long length = nbytes*(num+1); // Reserve ONE MORE (for add-subtract below).
	unsigned char* p0 = malloc(length);
	assert(p0!=NULL);

	mpz_t one_too_big,off,packed_plus_DUMMY;
	mpz_init(one_too_big);
	mpz_init(off);
	mpz_init(packed_plus_DUMMY);

	mpz_set_ui(one_too_big,1); // 2^0
	mpz_mul_2exp(one_too_big,one_too_big,nbits-1); // 2^(nbits-1)

	mpz_set_si(off,-1); // -2^0
	mpz_mul_2exp(off,off,nbits); // -2^nbits

        mpz_t tmp;
	mpz_init(tmp);

	int carry;
	unsigned char* p;
	size_t count;
	unsigned long k;
									
#define __unpack_MACRO(xxx)						\
	mpz_set_si(packed_plus_DUMMY,1);				\
	mpz_mul_2exp(packed_plus_DUMMY,packed_plus_DUMMY,nbits*num);	\
	mpz_add(packed_plus_DUMMY,packed_plus_DUMMY,packed->xxx);	\
	assert(mpz_sgn(packed_plus_DUMMY)>0);				\
									\
	for(k=0; k<length; k++) *(p0+k)=0;				\
	mpz_export(p0,&count,-1,1,-1,0,packed_plus_DUMMY);		\
	assert(count<=length);						\
									\
	carry = -1;							\
	p = p0;								\
	for(k=0; k<num+1; k++)						\
	{								\
		mpz_import(tmp,nbytes,-1,1,-1,0,p);			\
		if(carry>0) mpz_add_ui(tmp,tmp,1);			\
		carry = mpz_cmp(tmp,one_too_big);			\
		assert(carry!=0);					\
		if(carry>0)						\
		{							\
			mpz_add(tmp,tmp,off);				\
			assert(mpz_sgn(tmp)<=0);			\
		}							\
		if(k==num) assert(mpz_cmp_ui(tmp,1)==0);		\
		else if(*(list+k)!=NULL) 				\
		{							\
			if(mult_2exp>0) mpz_mul_2exp(tmp,tmp,mult_2exp);\
			mpz_add((*(list+k))->xxx,(*(list+k))->xxx,tmp);	\
		} 							\
		p=p+nbytes;						\
	}

	__unpack_MACRO(Re);
	__unpack_MACRO(Im);

	mpz_clear(off);
	mpz_clear(one_too_big);
	mpz_clear(packed_plus_DUMMY);

	mpz_clear(tmp);

	free(p0);
}
#endif

void __GI_max_absRe_absIm_2D(mpz_t max_abs, GI** a, GI_2D_num num)
{
	mpz_set_ui(max_abs,1); 	// output is >= 1
	unsigned long u,v;
	for(u=0;u<num.x;u++)
		for(v=0;v<num.y;v++)
		{
			if(mpz_cmpabs((a[u][v]).Re,max_abs)>0) mpz_abs(max_abs,(a[u][v]).Re);
			if(mpz_cmpabs((a[u][v]).Im,max_abs)>0) mpz_abs(max_abs,(a[u][v]).Im);
		}
}

// Allocates *a as a contiguous block.
// Do not use this fact outside GI_alloc_init_2D and GI_free_2D.
GI** GI_alloc_init_2D(GI_2D_num num)
{
	assert((num.x>=1)&&(num.y>=1));
	GI** a = malloc(sizeof(GI*)*num.x);
	assert(a!=NULL);
	*a = malloc(sizeof(GI)*num.x*num.y);
	assert((*a)!=NULL);
	unsigned long k;
	for(k=1; k<num.x; k++) a[k]=a[k-1]+num.y; // NOTE: a[0]=*a
	k=num.x*num.y; do {k--; GI_init((*a)+k); } while(k);
	return a;
}

void GI_free_2D(GI** a, GI_2D_num num)
{
	assert((num.x>=1)&&(num.y>=1));
	unsigned long k=num.x*num.y;
	do {k--; GI_clear((*a)+k); } while(k);
	free(*a);
	free(a);
}



==> anc/sourcecode/GI.h <==
// GI = GaussianInteger

#ifndef GI_H
#define GI_H

#include <assert.h>
#include <stdio.h>
#include <stdlib.h>
#include <limits.h>
#include <gmp.h> // include after stdio.h, see mpz_out_str and mpz_inp_str

#define _MINIMUM_(a,b) (((a)<(b))?(a):(b))

typedef struct
{
	mpz_t Re;
	mpz_t Im;
} GI;

typedef struct
{
	unsigned long x;
	unsigned long y;
} GI_2D_num;

void GI_from_file(GI* r, FILE* f, char op, char sep, char cl);
void GI_to_file(FILE* f, GI* a, char op, char sep, char cl);

void GI_init(GI* a);
void GI_clear(GI* a);
void GI_set(GI* a, GI* b);
void GI_set_zero(GI* a);
void GI_set_ui(GI* a, unsigned long re, unsigned long im);
void GI_swap(GI* a, GI* b);

void GI_add_to(GI* r, GI* a);
void GI_mult_by_2exp(GI* r, unsigned long c);
void GI_mult_by_si(GI* r, long c);
void GI_mult_by_ui(GI* r, unsigned long c);
void GI_mult_by_ui_then_add_to(GI* r, GI* a, unsigned long c); // does not modify a
void GI_mult_by_ui_then_sub_from(GI* r, GI* a, unsigned long c); // does not modify a
void GI_mult_by_mpz(GI* r, mpz_t c);
void GI_mult_by_im_unit(GI* r);
void GI_mult(GI* r, GI* a, GI* b);
void GI_mult_by(GI* r, GI* a);
void GI_conj(GI* a);
void GI_neg(GI* a);

void GI_div_by_ROUND(GI* r, GI* a);

void GI_l1_norm(mpz_t r, GI* a);
void GI_L2_norm_squared(mpz_t r, GI* a);

int GI_is_zero(GI* a);

void GI_up_shift(GI* r, GI* a, unsigned long nbits);
void GI_down_shift_towards_zero(GI* r, GI* a, unsigned long nbits);
void GI_down_shift_towards_zero_rest(GI* r, GI* a, unsigned long nbits);

void __GI_pack(GI* packed, GI** list, unsigned long num, unsigned long nbits);
void __GI_unpack_then_add_to(GI* packed, GI** list, unsigned long num, unsigned long nbits, unsigned long mult_2exp);
void __GI_max_absRe_absIm_2D(mpz_t max_abs, GI** a, GI_2D_num num);

GI** GI_alloc_init_2D(GI_2D_num num);
void GI_free_2D(GI** a, GI_2D_num num);

#endif // GI_H


==> anc/sourcecode/IndexDOF.c <==
#include "IndexDOF.h"

void IndexDOF_build_VBold_alloc(IndexDOF* i, Sector sec)
{
	__IndexDOF_build_aux_alloc(i,sec,0); // see the switch statements ### below
}

void __IndexDOF_build_VBoldGauged_alloc(IndexDOF* i, Sector sec)
{
	__IndexDOF_build_aux_alloc(i,sec,1); // see the switch statements ### below
}

void IndexDOF_build_VBold_SHARP_alloc(IndexDOF* i, Sector sec)
{
	__IndexDOF_build_aux_alloc(i,sec,2); // see the switch statements ### below
}

void __IndexDOF_build_aux_alloc(IndexDOF* i, Sector sec, unsigned long select)
{
	Sector_assert_valid(sec);
	assert((sec.off_m==0)&&(sec.off_n==0));
	unsigned long num_m = sec.num_m;
	unsigned long num_n = sec.num_n;

	unsigned long num_d;
	switch(select) // ###
	{
		case 0: num_d=4; break;
		case 1: num_d=4; break;
		case 2: num_d=2; break;
		default: assert(0);
	}

	MultiField temp;
	MultiField_alloc_init_to_zero(&temp,num_d,sec);

	// set real parts and im parts of all entries equal to 1
	unsigned long d,k,m,n;
	for(d=0;d<num_d;d++) for(m=0;m<num_m;m++) for(n=0;n<num_n;n++)
		GI_set_ui(((temp.comp+d)->data)[m]+n,1,1);

	// project
	Field_set_VTauTwoPiPeriodic(temp.comp+0);
	Field_set_VXiOdd(temp.comp+0);
	Field_set_VTauTwoPiPeriodic(temp.comp+1);
	switch(select) // ###
	{
		case 0: Field_set_VTauTwoPiPeriodic(temp.comp+2);
			Field_set_VTauTwoPiAntiPeriodic(temp.comp+3);
			break;
		case 1: Field_set_VTauTwoPiPeriodic(temp.comp+2);
			Field_set_VTauTwoPiAntiPeriodic(temp.comp+3);
			Field_set_VGauged(temp.comp+3);
			break;
		case 2: break;
		default: assert(0);
	}

	i->__num_d = num_d;
	i->__num_m = num_m;
	i->__num_n = num_n;

	// alloc array of size 2*num_d*num_m*num_n
	(i->__backward) = malloc(sizeof(long***)*num_d);
	assert((i->__backward)!=NULL);
	(i->__backward)[0] = malloc(sizeof(long**)*num_d*2);
	assert((i->__backward)[0]!=NULL);
	(i->__backward)[0][0] = malloc(sizeof(long*)*num_d*2*num_m);
	assert((i->__backward)[0][0]!=NULL);
	(i->__backward)[0][0][0] = malloc(sizeof(long)*num_d*2*num_m*num_n);
	assert((i->__backward)[0][0][0]!=NULL);
	for(d=0;d<num_d;d++)
	{
		(i->__backward)[d] = (i->__backward)[0] + d*2;
		(i->__backward)[d][0] = (i->__backward)[0][0] + d*2*num_m;
		(i->__backward)[d][0][0] = (i->__backward)[0][0][0] + d*2*num_m*num_n;
	}
	for(d=0;d<num_d;d++) for(k=0;k<2;k++)
	{
		(i->__backward)[d][k] = (i->__backward)[d][0] + k*num_m;
		(i->__backward)[d][k][0] = (i->__backward)[d][0][0] + k*num_m*num_n;
	}
	for(d=0;d<num_d;d++) for(k=0;k<2;k++) for(m=0;m<num_m;m++)
	{
		(i->__backward)[d][k][m] = (i->__backward)[d][k][0] + m*num_n;
	}

	// assign indices
	unsigned long current_index = 0;
	for(m=0;m<num_m;m++) for(n=0;n<num_n;n++) for(d=0;d<num_d;d++)
	{
		if(mpz_sgn(((temp.comp+d)->data)[m][n].Re)!=0)
		{
			(i->__backward)[d][_Re_][m][n] = current_index;
			current_index++;
		}
		else (i->__backward)[d][_Re_][m][n] = -1;

		if(mpz_sgn(((temp.comp+d)->data)[m][n].Im)!=0)
		{
			(i->__backward)[d][_Im_][m][n] = current_index;
			current_index++;
		}
		else (i->__backward)[d][_Im_][m][n] = -1;
	}

	MultiField_free(&temp);

	(i->__num) = current_index;

	(i->__forward) = malloc(sizeof(address)*(i->__num));
	assert((i->__forward)!=NULL);

	for(d=0;d<num_d;d++) for(k=0;k<2;k++) for(m=0;m<num_m;m++) for(n=0;n<num_n;n++)
		if((i->__backward)[d][k][m][n]>=0)
		{
			address* ad = &((i->__forward)[(i->__backward)[d][k][m][n]]);
			ad->d=d; ad->k=k; ad->m=m; ad->n=n;
		}
}

void IndexDOF_free(IndexDOF* i)
{
	free(***(i->__backward));
	free(**(i->__backward));
	free(*(i->__backward));
	free((i->__backward));

	free(i->__forward);
}

long IndexDOF_num(IndexDOF* i)
{
	return (i->__num);
}

void IndexDOF_MultiField_to_Vector(Matrix_DyadicQ* r, unsigned long column, MultiField* a, IndexDOF* i)
{
	Sector sec = Sector_new(0,0,i->__num_m,i->__num_n);

	assert(((i->__num)>=1)&&((r->num_rows)==(unsigned long)(i->__num)));

	assert((a->num_comp)==(i->__num_d));
	unsigned long d;
	for(d=0;d<(i->__num_d);d++)
	{
		assert(Sector_subset(((a->comp+d))->sec,sec));
		assert((((a->comp)+d)->TwoExp)==(r->TwoExp)); // DO NOT CHANGE TwoExp of r!!!!
	}

	unsigned long u,v,m,n;
	long x;
	for(d=0;d<(i->__num_d);d++)
	{
		u = (((a->comp)+d)->sec).num_m;
		m = (((a->comp)+d)->sec).off_m + u;
		do { u--; m--;
			v = (((a->comp)+d)->sec).num_n;
			n = (((a->comp)+d)->sec).off_n + v;
			do { v--; n--;
				if(mpz_sgn((((a->comp)+d)->data)[u][v].Re)!=0)
				{
					x=(i->__backward)[d][_Re_][m][n];
					assert(x>=0);
					mpz_set((r->data)[x][column],(((a->comp)+d)->data)[u][v].Re);
				}
				if(mpz_sgn((((a->comp)+d)->data)[u][v].Im)!=0)
				{
					x=(i->__backward)[d][_Im_][m][n];
					assert(x>=0);
					mpz_set((r->data)[x][column],(((a->comp)+d)->data)[u][v].Im);
				}
			} while(v);
		} while(u);
	}
}

void IndexDOF_Vector_to_MultiField_alloc(MultiField* r, Matrix_DyadicQ* a, unsigned long column, IndexDOF* i)
{
	assert(((i->__num)>=1)&&((a->num_rows)==(unsigned long)(i->__num)));

	Sector sec = Sector_new(0,0,i->__num_m,i->__num_n);

	MultiField_alloc_init_to_zero(r,(i->__num_d),sec);

	unsigned long d;
	for(d=0;d<(i->__num_d);d++)
		((r->comp)+d)->TwoExp = a->TwoExp;

	unsigned long p;
	for(p=0;p<(i->__num);p++)
	{
		address ad = (i->__forward)[p];
		if(ad.k==_Re_) mpz_set((((r->comp)+ad.d)->data)[ad.m][ad.n].Re,(a->data)[p][column]);
		if(ad.k==_Im_) mpz_set((((r->comp)+ad.d)->data)[ad.m][ad.n].Im,(a->data)[p][column]);
	}
}	
	

void IndexDOF_index_to_MultiField_alloc(MultiField* r, unsigned long p, IndexDOF* i)
{
	assert(p<(i->__num));

	address ad = (i->__forward)[p];

	MultiField_alloc_init_to_zero(r,(i->__num_d),Sector_new(ad.m,ad.n,1,1));
	if(ad.k==_Re_) mpz_set_ui((((r->comp)+ad.d)->data)[0][0].Re,1);
	if(ad.k==_Im_) mpz_set_ui((((r->comp)+ad.d)->data)[0][0].Im,1);	
}

void IndexDOF_unit_vector_VBold_alloc(MultiField* a, address z)
{
	assert(z.d<4);
	MultiField_alloc_init_to_zero(a,4,Sector_new(z.m,z.n,1,1));
	switch(z.k)
	{
		case _Re_: mpz_set_ui((((a->comp)+z.d)->data)[0][0].Re,1); break;
		case _Im_: mpz_set_ui((((a->comp)+z.d)->data)[0][0].Im,1); break;
		default:   assert(0);
	}
	assert(MultiField_in_VBold(a)); // fails if parameters d,k,m,n are invalid
	// use IndexDOF_unit_vector_VBold_valid_address to check if d,k,m,n are valid
}

int IndexDOF_unit_vector_VBold_valid_address(address z)
{
	assert(z.d<4);
	MultiField a;
	MultiField_alloc_init_to_zero(&a,4,Sector_new(z.m,z.n,1,1));
	switch(z.k)
	{
		case _Re_: mpz_set_ui((((a.comp)+z.d)->data)[0][0].Re,1); break;
		case _Im_: mpz_set_ui((((a.comp)+z.d)->data)[0][0].Im,1); break;
		default:   assert(0);
	}
	int res = MultiField_in_VBold(&a);
	MultiField_free(&a);
	return res;
}

void IndexDOF_unit_vector_VBold_SHARP_alloc(MultiField* a, address z)
{
	assert(z.d<2);
	MultiField_alloc_init_to_zero(a,2,Sector_new(z.m,z.n,1,1));
	switch(z.k)
	{
		case _Re_: mpz_set_ui((((a->comp)+z.d)->data)[0][0].Re,1); break;
		case _Im_: mpz_set_ui((((a->comp)+z.d)->data)[0][0].Im,1); break;
		default:   assert(0);
	}
	assert(MultiField_in_VBold_SHARP(a));
}

int IndexDOF_unit_vector_VBold_SHARP_valid_address(address z)
{
	assert(z.d<2);
	MultiField a;
	MultiField_alloc_init_to_zero(&a,2,Sector_new(z.m,z.n,1,1));
	switch(z.k)
	{
		case _Re_: mpz_set_ui((((a.comp)+z.d)->data)[0][0].Re,1); break;
		case _Im_: mpz_set_ui((((a.comp)+z.d)->data)[0][0].Im,1); break;
		default:   assert(0);
	}
	int res = MultiField_in_VBold_SHARP(&a);
	MultiField_free(&a);
	return res;
}
// ---------------------------------------------

void mu_IndexDOF_build_VBoldGauged_alloc(mu_IndexDOF* i, Sector sec)
{
	__IndexDOF_build_VBoldGauged_alloc(&(i->__i),sec);
}

void mu_IndexDOF_free(mu_IndexDOF* i)
{
	IndexDOF_free(&(i->__i));
}

long mu_IndexDOF_num(mu_IndexDOF* i)
{
	return IndexDOF_num(&(i->__i)) + 1;
}

void mu_IndexDOF_mu_MultiField_to_Vector(Matrix_DyadicQ* r, unsigned long column, mu_MultiField* a, mu_IndexDOF* i)
{
	IndexDOF* j = &(i->__i);
	MultiField* b = &(a->mf);

	assert(((j->__num)>=1)&&((r->num_rows)==(unsigned long)((j->__num)+1)));

	Sector sec = Sector_new(0,0,j->__num_m,j->__num_n);

	assert((b->num_comp)==(j->__num_d));
	unsigned long d;
	for(d=0;d<(j->__num_d);d++)
	{
		assert(Sector_subset(((b->comp+d))->sec,sec));
		assert((((b->comp)+d)->TwoExp)==(r->TwoExp)); // DO NOT CHANGE TwoExp of r!!!!
	}
	assert((a->mu).TwoExp==(r->TwoExp));
	mpz_set((r->data)[0][column],(a->mu).coeff);

	unsigned long u,v,m,n;
	long x;
	for(d=0;d<(j->__num_d);d++)
	{
		u = (((b->comp)+d)->sec).num_m;
		m = (((b->comp)+d)->sec).off_m + u;
		do { u--; m--;
			v = (((b->comp)+d)->sec).num_n;
			n = (((b->comp)+d)->sec).off_n + v;
			do { v--; n--;
				if(mpz_sgn((((b->comp)+d)->data)[u][v].Re)!=0)
				{
					x=(j->__backward)[d][_Re_][m][n];
					assert(x>=0);
					mpz_set((r->data)[x+1][column],(((b->comp)+d)->data)[u][v].Re);
				}
				if(mpz_sgn((((b->comp)+d)->data)[u][v].Im)!=0)
				{
					x=(j->__backward)[d][_Im_][m][n];
					assert(x>=0);
					mpz_set((r->data)[x+1][column],(((b->comp)+d)->data)[u][v].Im);
				}
			} while(v);
		} while(u);
	}
}

void mu_IndexDOF_Vector_to_mu_MultiField_alloc(mu_MultiField* r, Matrix_DyadicQ* a, unsigned long column, mu_IndexDOF* i)
{
	IndexDOF* j = &(i->__i);
	MultiField* s = &(r->mf);

	assert(((j->__num)>=1)&&((a->num_rows)==(unsigned long)((j->__num)+1)));

	Sector sec = Sector_new(0,0,j->__num_m,j->__num_n);

	MultiField_alloc_init_to_zero(s,(j->__num_d),sec);

	unsigned long d;
	for(d=0;d<(j->__num_d);d++)
		((s->comp)+d)->TwoExp = a->TwoExp;

	unsigned long p;
	for(p=0;p<(j->__num);p++)
	{
		address ad = (j->__forward)[p];
		if(ad.k==_Re_) mpz_set((((s->comp)+ad.d)->data)[ad.m][ad.n].Re,(a->data)[p+1][column]);
		if(ad.k==_Im_) mpz_set((((s->comp)+ad.d)->data)[ad.m][ad.n].Im,(a->data)[p+1][column]);
	}

	(r->mu).TwoExp = a->TwoExp;
	mpz_init((r->mu).coeff);
	mpz_set((r->mu).coeff,(a->data)[0][column]);
}

void mu_IndexDOF_index_to_mu_MultiField_alloc(mu_MultiField* r, unsigned long p, mu_IndexDOF* i)
{
	assert(p<((i->__i).__num)+1);
	IndexDOF* j = &(i->__i);

	mpz_init((r->mu).coeff);
	(r->mu).TwoExp=0;

	if(p==0)
	{
		mpz_set_ui((r->mu).coeff,1);
		MultiField_alloc_init_to_zero(&(r->mf),(j->__num_d),Sector_new(0,0,1,1));
	}
	else if(p>0)
	{
		mpz_set_ui((r->mu).coeff,0);
		IndexDOF_index_to_MultiField_alloc(&(r->mf),p-1,&(i->__i));
	}
}


==> anc/sourcecode/IndexDOF.h <==
// Index for real DOF (DOF = degrees of freedom)
// Establishes BIJECTION between the real DOF and the set of integers {0,1,...,num-1}.

#include <math.h>
#include "MultiField.h"
#include "MultiField_approximate.h"
#include "Matrix.h"
#include "Sector.h"

#define _Re_ 0
#define _Im_ 1

typedef struct
{
	unsigned long d;
	unsigned long k; // _Re_ or _Im_
	unsigned long m;
	unsigned long n;
} address; 

typedef struct
{
	unsigned long __num;
	address* __forward; // length = __num

	unsigned long __num_d;
	unsigned long __num_m;
	unsigned long __num_n;
	long**** __backward; // size __num_d*2*__num_m*__num_n, entry -1 corresponds to "NONE"
} IndexDOF;

void IndexDOF_build_VBold_alloc(IndexDOF* i, Sector sec);
void __IndexDOF_build_VBoldGauged_alloc(IndexDOF* i, Sector sec);
void IndexDOF_build_VBold_SHARP_alloc(IndexDOF* i, Sector sec);
void __IndexDOF_build_aux_alloc(IndexDOF* i, Sector sec, unsigned long select);
void IndexDOF_free(IndexDOF* i);

long IndexDOF_num(IndexDOF* i);
void IndexDOF_MultiField_to_Vector(Matrix_DyadicQ* r, unsigned long column, MultiField* a, IndexDOF* i);
void IndexDOF_Vector_to_MultiField_alloc(MultiField* r, Matrix_DyadicQ* a, unsigned long column, IndexDOF* i);
void IndexDOF_index_to_MultiField_alloc(MultiField* r, unsigned long p, IndexDOF* i);

void IndexDOF_unit_vector_VBold_alloc(MultiField*, address);
int IndexDOF_unit_vector_VBold_valid_address(address);

void IndexDOF_unit_vector_VBold_SHARP_alloc(MultiField*, address);
int IndexDOF_unit_vector_VBold_SHARP_valid_address(address);

// -------------------------------------------------------

typedef struct
{
	IndexDOF __i;
} mu_IndexDOF;

void mu_IndexDOF_build_VBoldGauged_alloc(mu_IndexDOF* i, Sector sec);
void mu_IndexDOF_free(mu_IndexDOF* i);

long mu_IndexDOF_num(mu_IndexDOF* i);
void mu_IndexDOF_mu_MultiField_to_Vector(Matrix_DyadicQ* r, unsigned long column, mu_MultiField* a, mu_IndexDOF* i);
void mu_IndexDOF_Vector_to_mu_MultiField_alloc(mu_MultiField* r, Matrix_DyadicQ* a, unsigned long column, mu_IndexDOF* i);
void mu_IndexDOF_index_to_mu_MultiField_alloc(mu_MultiField* r, unsigned long p, mu_IndexDOF* i);


==> anc/sourcecode/Makefile <==
all:
	gcc -O3 -W -Wall -pedantic -std=c99 -fopenmp -lgmp choptuik.c DyadicQ.c Sector.c GI.c Field.c MultiField.c Matrix.c IndexDOF.c Field_approximate.c MultiField_approximate.c -o choptuik

clean:
	rm -f *.o *~ choptuik



==> anc/sourcecode/Matrix.c <==
#include "Matrix.h"

void Matrix_from_file_alloc(Matrix_DyadicQ* r, FILE* f, char op, char sep, char cl)
{
	char test;

	assert(fscanf(f," Matrix_DyadicQ ")==0);
	assert(fscanf(f," num_rows %lu ",&(r->num_rows))==1);
	assert(fscanf(f," num_columns %lu ",&(r->num_columns))==1);
	assert(fscanf(f," TwoExp %ld ",&(r->TwoExp))==1);
	Matrix_alloc_init(r,r->num_rows,r->num_columns,r->TwoExp);
	unsigned long p,q;
	assert((fscanf(f," %c ",&test)==1)&&(test==op));
	for(p=0;p<(r->num_rows);p++)
	{
		assert((fscanf(f," %c ",&test)==1)&&(test==op));
		for(q=0;q<(r->num_columns);q++)
		{
			assert(mpz_inp_str((r->data)[p][q],f,10)>0);
			if(q+1<(r->num_columns)) assert((fscanf(f," %c ",&test)==1)&&(test==sep));
		}
		assert((fscanf(f," %c ",&test)==1)&&(test==cl));
		if(p+1<(r->num_rows)) assert((fscanf(f," %c ",&test)==1)&&(test==sep));
	}
	assert((fscanf(f," %c ",&test)==1)&&(test==cl));
}

void Matrix_to_file(FILE* f, Matrix_DyadicQ* a, char op, char sep, char cl)
{
	assert(fprintf(f,"Matrix_DyadicQ\n")>0);
	assert(fprintf(f,"num_rows %lu\n",a->num_rows)>0);
	assert(fprintf(f,"num_columns %lu\n",a->num_columns)>0);
	assert(fprintf(f,"TwoExp %ld\n",a->TwoExp)>0);
	unsigned long p,q;
	assert(fprintf(f,"%c",op)>0);
	for(p=0;p<(a->num_rows);p++)
	{
		assert(fprintf(f,"%c",op)>0);
		for(q=0;q<(a->num_columns);q++)
		{
			assert(mpz_out_str(f,10,(a->data)[p][q])>0);
			if(q+1<(a->num_columns)) assert(fprintf(f,"%c",sep)>0);
		}
		assert(fprintf(f,"%c",cl)>0);
		if(p+1<(a->num_rows)) assert(fprintf(f,"%c",sep)>0);
	}
	assert(fprintf(f,"%c",cl)>0);
}

int Matrix_is_square(Matrix_DyadicQ* a)
{
	return (((a->num_rows)==(a->num_columns))?1:0);
}

int Matrix_is_column_vector(Matrix_DyadicQ* a)
{
	return (((a->num_columns)==1)?1:0);
}

void Matrix_alloc(Matrix_DyadicQ* a, unsigned long num_rows, unsigned long num_columns, long TwoExp)
{
	(a->num_rows)=num_rows;
	(a->num_columns)=num_columns;
	(a->TwoExp)=TwoExp;

	assert((num_rows>=1)&&(num_columns>=1));
	(a->data) = malloc(sizeof(mpz_t*)*num_rows);
	assert((a->data)!=NULL);
	(a->data)[0] = malloc(sizeof(mpz_t)*num_rows*num_columns);
	assert((a->data)[0]!=NULL);
	unsigned long p;
	for(p=1;p<num_rows;p++) (a->data)[p] = (a->data)[p-1] + num_columns;
}

void Matrix_free(Matrix_DyadicQ* a)
{
	free((a->data)[0]);
	free((a->data));
}

void Matrix_alloc_init(Matrix_DyadicQ* a, unsigned long num_rows, unsigned long num_columns, long TwoExp)
{
	Matrix_alloc(a,num_rows,num_columns,TwoExp);
	unsigned long p,q;
	for(p=0;p<num_rows;p++)
		for(q=0;q<num_columns;q++)
			mpz_init((a->data)[p][q]);
}

void Matrix_free_clear(Matrix_DyadicQ* a)
{
	unsigned long p,q;
	for(p=0;p<(a->num_rows);p++)
		for(q=0;q<(a->num_columns);q++)
			mpz_clear((a->data)[p][q]);
	Matrix_free(a);
}

//-----------------------------


void __Matrix_GaussElim_normalize_ROUND(Matrix_DyadicQ* a, Matrix_DyadicQ* b, unsigned long row, unsigned long column)
{
	assert(a!=b);

	assert(Matrix_is_square(a));
	assert(Matrix_is_square(b));
	assert((a->num_rows)==(b->num_rows));
	assert((a->TwoExp)==(b->TwoExp));
	assert((a->TwoExp)<=0);
	unsigned long neg_TwoExp = ((unsigned long)(-(a->TwoExp)));

	mpz_t x;
	mpz_init(x);
	mpz_set_ui(x,1);
	mpz_mul_2exp(x,x,2*neg_TwoExp);
	assert(mpz_sgn((a->data)[row][column])!=0);
	mpz_tdiv_q(x,x,(a->data)[row][column]);

	unsigned long q;
	for(q=0;q<(a->num_columns);q++)
	{
		mpz_mul((a->data)[row][q],(a->data)[row][q],x);
		mpz_tdiv_q_2exp((a->data)[row][q],(a->data)[row][q],neg_TwoExp);
		
		mpz_mul((b->data)[row][q],(b->data)[row][q],x);
		mpz_tdiv_q_2exp((b->data)[row][q],(b->data)[row][q],neg_TwoExp);
	}

	// By construction, (a->data)[row][column] should now be close to 2^neg_TwoExp.
	// However, it is useful to set it EXACTLY equal to 2^neg_TwoExp.
	mpz_set_ui((a->data)[row][column],1);
	mpz_mul_2exp((a->data)[row][column],(a->data)[row][column],neg_TwoExp);
	
	mpz_clear(x);
}
	
void __Matrix_GaussElim_row_subtract_ROUND(Matrix_DyadicQ* a, Matrix_DyadicQ* b, unsigned long row_pivot, unsigned long row, unsigned long column)
{
	assert(a!=b);

	assert(Matrix_is_square(a));
	assert(Matrix_is_square(b));
	assert((a->num_rows)==(b->num_rows));
	assert((a->TwoExp)==(b->TwoExp));
	assert((a->TwoExp)<=0);
	unsigned long neg_TwoExp = ((unsigned long)(-(a->TwoExp)));

	mpz_t x,y;
	mpz_init(x);
	mpz_init(y);
	
	// check (a->data)[row_pivot][column] == 2^neg_TwoExp
	mpz_set_ui(x,1);
	mpz_mul_2exp(x,x,neg_TwoExp);
	assert(mpz_cmp((a->data)[row_pivot][column],x)==0);

	mpz_set(x,(a->data)[row][column]);

	unsigned long q;
	for(q=0;q<(a->num_columns);q++)
	{
		mpz_mul(y,(a->data)[row_pivot][q],x);
		mpz_tdiv_q_2exp(y,y,neg_TwoExp);
		mpz_sub((a->data)[row][q],(a->data)[row][q],y);

		mpz_mul(y,(b->data)[row_pivot][q],x);
		mpz_tdiv_q_2exp(y,y,neg_TwoExp);
		mpz_sub((b->data)[row][q],(b->data)[row][q],y);
	}	
	
	assert(mpz_sgn((a->data)[row][column])==0);

	mpz_clear(x);
	mpz_clear(y);
}

void __Matrix_GaussElim_partial_pivoting(Matrix_DyadicQ* a, Matrix_DyadicQ* b, unsigned long column)
{
	assert(a!=b);

	assert(Matrix_is_square(a));
	assert(Matrix_is_square(b));
	assert((a->num_rows)==(b->num_rows));

	assert(column<(a->num_rows));

	mpz_t max,abs;
	mpz_init(max); // init to zero
	mpz_init(abs);
	unsigned long p_max=(a->num_rows); // init to 'invalid' value

	unsigned long p;
	for(p=column;p<(a->num_rows);p++)
	{
		mpz_abs(abs,(a->data)[p][column]);
		if(mpz_cmp(abs,max)>0)
		{
			mpz_set(max,abs);
			p_max = p;
		}
	}

	assert(mpz_sgn(max)>0);
	assert(p_max<(a->num_rows));
	
	mpz_clear(max);
	mpz_clear(abs);

	// swap rows
	unsigned long q;
	for(q=0;q<(a->num_columns);q++)
	{
		mpz_swap((a->data)[column][q],(a->data)[p_max][q]);
		mpz_swap((b->data)[column][q],(b->data)[p_max][q]);
	}
}

void Matrix_Inverse_ROUND(Matrix_DyadicQ* r)
{
	assert(Matrix_is_square(r));
	unsigned long N = r->num_rows;
	assert(N>=1);

	Matrix_DyadicQ x;
	Matrix_alloc_init(&x,N,N,r->TwoExp);

	assert((r->TwoExp)<=0);
	unsigned long neg_TwoExp = ((unsigned long)(-(r->TwoExp)));

	mpz_t y;
	mpz_init(y);
	mpz_set_ui(y,1);
	mpz_mul_2exp(y,y,neg_TwoExp);

	unsigned long p,q;

	// Set x = identity matrix
	// At this point, all entries are zero by Matrix_alloc_init.
	for(p=0;p<N;p++)
		mpz_set(x.data[p][p],y);

	printf("\n");
	for(q=0;q<N;q++)
	{
		printf("\rGauss elimination, stage 1: %lu of %lu        ",q,N); fflush(stdout);
		__Matrix_GaussElim_partial_pivoting(r,&x,q);
		__Matrix_GaussElim_normalize_ROUND(r,&x,q,q);
		for(p=q+1;p<N;p++) // no iteration if q=N-1
			__Matrix_GaussElim_row_subtract_ROUND(r,&x,q,p,q);
	}

	q=N;
	do { q--;
		printf("\rGauss elimination, stage 2: %lu of %lu        ",(N-1)-q,N); fflush(stdout);
		__Matrix_GaussElim_normalize_ROUND(r,&x,q,q); 
		for(p=0;p<q;p++) // no iteration if q=0
			__Matrix_GaussElim_row_subtract_ROUND(r,&x,q,p,q);
	} while(q);

	printf("\rGauss elimination: Done.                       \n");

	for(p=0;p<N;p++)
		for(q=0;q<N;q++)
		{
			if(p==q) assert(mpz_cmp((r->data)[p][q],y)==0);
			else assert(mpz_sgn((r->data)[p][q])==0);
		}

	Matrix_free_clear(r);

	(*r) = x; // struct assignment

	mpz_clear(y);
}


void Matrix_vector_mult(Matrix_DyadicQ* m, Matrix_DyadicQ* v)
{
	assert(m!=v);
	assert(Matrix_is_column_vector(v));

	assert((m->num_columns)==(v->num_rows));

	Matrix_DyadicQ x;
	Matrix_alloc_init(&x,m->num_rows,1,(m->TwoExp)+(v->TwoExp));

	unsigned long p,q;

	// At this point, all entries of x are zero by Matrix_alloc_init.
	for(p=0;p<(m->num_rows);p++)
		for(q=0;q<(m->num_columns);q++)
			mpz_addmul(x.data[p][0],(m->data)[p][q],(v->data)[q][0]);

	Matrix_free_clear(v);
	(*v) = x; // struct assignment
}


==> anc/sourcecode/Matrix.h <==
#ifndef MATRIX_H
#define MATRIX_H

#include <assert.h>
#include <stdio.h>
#include <stdlib.h>
#include <gmp.h>

#include "DyadicQ.h"

typedef struct
{	
	unsigned long num_rows;
	unsigned long num_columns;
	long TwoExp;
	mpz_t** data;
} Matrix_DyadicQ;

void Matrix_from_file_alloc(Matrix_DyadicQ*, FILE*, char op, char sep, char cl);
void Matrix_to_file(FILE*, Matrix_DyadicQ*, char op, char sep, char cl);

int Matrix_is_square(Matrix_DyadicQ*);
int Matrix_is_column_vector(Matrix_DyadicQ*);

void Matrix_alloc(Matrix_DyadicQ*, unsigned long num_rows, unsigned long num_columns, long TwoExp); // without mpz_init
void Matrix_free(Matrix_DyadicQ*); // without mpz_clear

void Matrix_alloc_init(Matrix_DyadicQ*, unsigned long num_rows, unsigned long num_columns, long TwoExp); // with mpz_init
void Matrix_free_clear(Matrix_DyadicQ*); // with mpz_clear

void __Matrix_GaussElim_normalize_ROUND(Matrix_DyadicQ*, Matrix_DyadicQ*, unsigned long row, unsigned long column);
void __Matrix_GaussElim_row_subtract_ROUND(Matrix_DyadicQ*, Matrix_DyadicQ*, unsigned long row_pivot, unsigned long row, unsigned long column);
void __Matrix_GaussElim_partial_pivoting(Matrix_DyadicQ*, Matrix_DyadicQ*, unsigned long column);

void Matrix_Inverse_ROUND(Matrix_DyadicQ*); // TwoExp determines accuracy

void Matrix_vector_mult(Matrix_DyadicQ* m, Matrix_DyadicQ* v); // result in v

#endif // MATRIX_H


==> anc/sourcecode/MultiField.c <==
#include "MultiField.h"

void MultiField_from_file_alloc(MultiField* r, FILE* f, char op, char sep, char cl)
{
	assert(fscanf(f," MultiField ")==0);
	assert(fscanf(f," num_comp %lu ",&(r->num_comp))==1);

	r->comp = malloc(sizeof(Field)*(r->num_comp));
	assert((r->comp)!=NULL);

	unsigned long d;
	for(d=0;d<(r->num_comp);d++)
		Field_from_file_alloc((r->comp)+d,f,op,sep,cl);
}

void MultiField_to_file(FILE* f, MultiField* a, char op, char sep, char cl)
{
	assert(fprintf(f,"MultiField\n")>0);
	assert(fprintf(f,"num_comp %lu\n",a->num_comp)>0);

	unsigned long d;
	for(d=0;d<(a->num_comp);d++)
		Field_to_file(f,(a->comp)+d,op,sep,cl);
}

void mu_MultiField_from_file_alloc(mu_MultiField* r, FILE* f, char op, char sep, char cl)
{
	assert(fscanf(f," mu_MultiField ")==0);
	DyadicQ_from_file_alloc(&(r->mu),f);
	MultiField_from_file_alloc(&(r->mf),f,op,sep,cl);
}

void mu_MultiField_to_file(FILE* f, mu_MultiField* a, char op, char sep, char cl)
{
	assert(fprintf(f,"mu_MultiField\n")>0);
	DyadicQ_to_file(f,&(a->mu));
	MultiField_to_file(f,&(a->mf),op,sep,cl);
}

void MultiField_assert_valid(MultiField* a)
{
	unsigned long d;
	for(d=0;d<(a->num_comp);d++)
		Field_assert_valid((a->comp)+d);
}

void MultiField_alloc_init_to_zero(MultiField* a, unsigned long num_comp, Sector sec)
{
	a->num_comp = num_comp;
	a->comp = malloc(sizeof(Field)*num_comp);
	assert((a->comp)!=NULL);
	unsigned long d;
	for(d=0;d<num_comp;d++)
		Field_alloc_init_to_zero((a->comp)+d,sec);
}

void mu_MultiField_alloc_init_to_zero(mu_MultiField* a, unsigned long num_comp, Sector sec)
{
	DyadicQ_alloc(&(a->mu),0,0);
	MultiField_alloc_init_to_zero(&(a->mf),num_comp,sec);
}

void MultiField_free(MultiField* a)
{
	unsigned long d;
	for(d=0;d<(a->num_comp);d++)
		Field_free((a->comp)+d);
	free(a->comp);
}

void mu_MultiField_free(mu_MultiField* a)
{
	MultiField_free(&(a->mf));
	DyadicQ_free(&(a->mu));
}

void MultiField_shrink(MultiField* a, Sector sec)
{
	assert(MultiField_all_sec_equal(a));
	unsigned long d;
	for(d=0;d<(a->num_comp);d++)
		Field_shrink((a->comp)+d,sec);
}

void MultiField_set_entries_to_zero_in_sector(MultiField* a, Sector sec)
{
	unsigned long d;
	for(d=0;d<(a->num_comp);d++)
		Field_set_entries_to_zero_in_sector((a->comp)+d,sec);
}

Sector MultiField_sec_hull(MultiField* a)
{
	assert((a->num_comp)>0);
	Sector hull = ((a->comp)+0)->sec;

	unsigned long d;
	for(d=1;d<(a->num_comp);d++)
		hull = Sector_hull(hull,((a->comp)+d)->sec);

	return hull;
}

Sector MultiField_sec(MultiField* a)
{
	assert(MultiField_all_sec_equal(a));
	return (a->comp)[0].sec; // they are all equal
}

void Multifield_enlarge_attach_zeros(MultiField* r, Sector sec)
{
	unsigned long d;
	for(d=0;d<(r->num_comp);d++)
		Field_enlarge_attach_zeros((r->comp)+d,sec);
}

int MultiField_all_sec_equal(MultiField* a)
{
	Sector hull = MultiField_sec_hull(a);

	unsigned long d;
	for(d=0;d<(a->num_comp);d++)
		if(!Sector_subset(hull,(a->comp)[d].sec)) return 0;

	return 1;
}

// --------------------------------------------

int MultiField_in_WBold(MultiField* a)
{
	assert((a->num_comp)==5);
	return (Field_in_VTauTwoPiPeriodic((a->comp)+0) &&
		Field_in_VTauTwoPiPeriodic((a->comp)+1) &&
		Field_in_VTauTwoPiPeriodic((a->comp)+2) &&
		Field_in_VTauTwoPiPeriodic((a->comp)+3) &&
		Field_in_VTauTwoPiAntiPeriodic((a->comp)+4));
}

int MultiField_in_VBold(MultiField* a)
{
	assert((a->num_comp)==4);
	return (Field_in_VTauTwoPiPeriodic((a->comp)+0) &&
		Field_in_VXiOdd((a->comp)+0) &&
		Field_in_VTauTwoPiPeriodic((a->comp)+1) &&
		Field_in_VTauTwoPiPeriodic((a->comp)+2) &&
		Field_in_VTauTwoPiAntiPeriodic((a->comp)+3));
}

int MultiField_in_VBoldGauged(MultiField* a)
{
	assert((a->num_comp)==4);
	return (MultiField_in_VBold(a) && Field_in_VGauged((a->comp)+3));
}

int MultiField_in_VBold_SHARP(MultiField* a)
{
	assert((a->num_comp)==2);
	return (Field_in_VTauTwoPiPeriodic((a->comp)+0) &&
		Field_in_VXiOdd((a->comp)+0) &&
		Field_in_VTauTwoPiPeriodic((a->comp)+1));
}

// --------------------------------------------

int MultiField_is_zero(MultiField* a)
{
	unsigned long d;
	for(d=0;d<(a->num_comp);d++)
		if(!Field_is_zero((a->comp)+d)) return 0;
	return 1;
}

void MultiField_set_zero_and_TwoExp_zero(MultiField* r)
{
	unsigned long d;
	for(d=0;d<(r->num_comp);d++)
		Field_set_zero_and_TwoExp_zero((r->comp)+d);
}

void MultiField_copy_alloc(MultiField* r, MultiField* a) // does not modify a
{
	(r->num_comp) = (a->num_comp);
	(r->comp) = malloc(sizeof(Field)*(r->num_comp));
	assert((r->comp)!=NULL);

	unsigned long d;
	for(d=0;d<(r->num_comp);d++)
		Field_copy_alloc((r->comp)+d,(a->comp)+d);
}

void MultiField_mult_c(MultiField* r, long c) // does not modify TwoExp
{
	unsigned long d;
	for(d=0;d<(r->num_comp);d++)
		Field_mult_c((r->comp)+d,c);
}

void MultiField_mult_2exp(MultiField* r, long c) // modifies only TwoExp
{
	unsigned long d;
	for(d=0;d<(r->num_comp);d++)
		Field_mult_2exp((r->comp)+d,c);
}

void MultiField_mult_DQ(MultiField* r, DyadicQ* c)
{
	unsigned long d;
	for(d=0;d<(r->num_comp);d++)
		Field_mult_DQ((r->comp)+d,c);
}

void MultiField_change_TwoExp_NO_NET_EFFECT(MultiField* r, unsigned long c)
{
	unsigned long d;
	for(d=0;d<(r->num_comp);d++)
		Field_change_TwoExp_NO_NET_EFFECT((r->comp)+d,c);
}

void MultiField_add_to(MultiField* r, MultiField* a) // does not modify a
{
	MultiField_mult_c_then_add_to(r,a,1);
}

void MultiField_mult_c_then_add_to(MultiField* r, MultiField* a, long c) // does not modify a
{
	assert((r->num_comp)==(a->num_comp));

	unsigned long d;
	for(d=0;d<(r->num_comp);d++)
		Field_mult_c_then_add_to((r->comp)+d,(a->comp)+d,c);
}

void MultiField_mult_DQ_then_add_to(MultiField* r, MultiField* a, DyadicQ* c)
{
	assert((r->num_comp)==(a->num_comp));

	unsigned long d;
	for(d=0;d<(r->num_comp);d++)
		Field_mult_DQ_then_add_to((r->comp)+d,(a->comp)+d,c);
}

void __MultiField_mult_DQ_then_add_to_aux(MultiField* r, MultiField* a, DyadicQ* c, Sector target)
{
	assert((r->num_comp)==(a->num_comp));

	unsigned long d;
	for(d=0;d<(r->num_comp);d++)
		__Field_mult_DQ_then_add_to_aux((r->comp)+d,(a->comp)+d,c,target);
}

// ------------------------------------------------------

void MultiField_DivideByXiRegularized(MultiField* r)
{
	unsigned long d;
	for(d=0;d<(r->num_comp);d++)
		Field_DivideByXiRegularized((r->comp)+d);
}

void MultiField_TimesXi(MultiField* r)
{
	unsigned long d;
	for(d=0;d<(r->num_comp);d++)
		Field_TimesXi((r->comp)+d);
}

void MultiField_SBold(MultiField* r)
{
	assert((r->num_comp)==5);
	assert(MultiField_in_WBold(r));

	MultiField_DivideByXiRegularized(r); // BEFORE applying (1-P)/2 to r[0]

	Field_1_minus_XiParity_all_over_2((r->comp)+0);
	Field_free((r->comp)+2);

	Field* NEW_comp = malloc(sizeof(Field)*4);
	assert(NEW_comp!=NULL);

	// Here = is struct assignment.
	NEW_comp[0] = (r->comp)[0];
	NEW_comp[1] = (r->comp)[1];
	NEW_comp[2] = (r->comp)[3];
	NEW_comp[3] = (r->comp)[4];

	free(r->comp);

	(r->num_comp) = 4;
	(r->comp) = NEW_comp;

	assert(MultiField_in_VBold(r));
}

void MultiField_HBold(MultiField* r, DyadicQ* mu)
{
	assert((r->num_comp)==4);
	assert(MultiField_in_VBold(r));

	Field* NEW_comp = malloc(sizeof(Field)*5);
	assert(NEW_comp!=NULL);

	// Here = is struct assignement.
	NEW_comp[0] = (r->comp)[0];
	NEW_comp[1] = (r->comp)[1];
	Field_copy_alloc(&(NEW_comp[2]),&((r->comp)[1]));
	NEW_comp[3] = (r->comp)[2];
	NEW_comp[4] = (r->comp)[3];

	Field_J(NEW_comp+0,mu);
	Field_J(NEW_comp+1,mu);
	Field_J(NEW_comp+3,mu);
	Field_J(NEW_comp+4,mu);

	Field_XiParity(NEW_comp+2);
	Field_J(NEW_comp+2,mu);
	Field_mult_c(NEW_comp+2,-1);

	free(r->comp);

	(r->num_comp) = 5;
	(r->comp) = NEW_comp;

	assert(MultiField_in_WBold(r));	
}

void MultiField_JBoldSlash(MultiField* r)
{
	assert((r->num_comp)==4);
	assert(MultiField_in_VBold(r));

	Field_KSlash((r->comp)+0);
	Field_JSlash((r->comp)+1);
	Field_JSlash((r->comp)+2);
	Field_JSlash((r->comp)+3);	

	assert(MultiField_in_VBold(r));
}

void MultiField_JBold(MultiField* r, DyadicQ* mu)
{
	assert((r->num_comp)==4);
	assert(MultiField_in_VBold(r));

	Field_K((r->comp)+0,mu);
	Field_J((r->comp)+1,mu);
	Field_J((r->comp)+2,mu);
	Field_J((r->comp)+3,mu);	

	assert(MultiField_in_VBold(r));
}

void MultiField_JBold_SHARP(MultiField* r, DyadicQ* mu)
{
	assert((r->num_comp)==2);
	assert(MultiField_in_VBold_SHARP(r));

	Field_K((r->comp)+0,mu);
	Field_J((r->comp)+1,mu);

	assert(MultiField_in_VBold_SHARP(r));
}

//-------------------------------------------------

void __MultiField_JBold_aux1(MultiField* r, DyadicQ* mu)
{
	assert((r->num_comp)==4);
	assert(MultiField_in_VBold(r));

	__Field_K_aux((r->comp)+0,mu);
	__Field_J_aux((r->comp)+1,mu);
	__Field_J_aux((r->comp)+2,mu);
	__Field_J_aux((r->comp)+3,mu);

	assert(MultiField_in_VBold(r));
}

void __MultiField_JBold_aux2(MultiField* r)
{
	assert((r->num_comp)==4);
	assert(MultiField_in_VBold(r));

	Field_V_k_c((r->comp)+0,2,-1);
	Field_V_k_c((r->comp)+1,1,-1);
	Field_V_k_c((r->comp)+2,1,-1);
	Field_V_k_c((r->comp)+3,1,-1);	

	assert(MultiField_in_VBold(r));
}

void __MultiField_JBold_aux2_inverse(MultiField* r)
{
	assert((r->num_comp)==4);
	assert(MultiField_in_VBold(r));

	Field_1_plus_U_k_c((r->comp)+0,2,-1);
	Field_1_plus_U_k_c((r->comp)+1,1,-1);
	Field_1_plus_U_k_c((r->comp)+2,1,-1);
	Field_1_plus_U_k_c((r->comp)+3,1,-1);	

	assert(MultiField_in_VBold(r));
}

void __MultiField_JBold_SHARP_aux1(MultiField* r, DyadicQ* mu)
{
	assert((r->num_comp)==2);
	assert(MultiField_in_VBold_SHARP(r));

	__Field_K_aux((r->comp)+0,mu);
	__Field_J_aux((r->comp)+1,mu);

	assert(MultiField_in_VBold_SHARP(r));
}

void __MultiField_JBold_SHARP_aux2(MultiField* r)
{
	assert((r->num_comp)==2);
	assert(MultiField_in_VBold_SHARP(r));

	Field_V_k_c((r->comp)+0,2,-1);
	Field_V_k_c((r->comp)+1,1,-1);

	assert(MultiField_in_VBold_SHARP(r));
}

void __MultiField_JBold_SHARP_aux2_inverse(MultiField* r)
{
	assert((r->num_comp)==2);
	assert(MultiField_in_VBold_SHARP(r));

	Field_1_plus_U_k_c((r->comp)+0,2,-1);
	Field_1_plus_U_k_c((r->comp)+1,1,-1);

	assert(MultiField_in_VBold_SHARP(r));
}

// ----------------------------------------------------------------------
// ----------------------------------------------------------------------
#include "GAMMA1_macro.c"

void MultiField_c_GAMMA1_add_to(MultiField* r, MultiField* a, DyadicQ* c)
// r = r + c*GAMMA1(a)
{
	// assumptions about r
	assert((r->num_comp)==5);
	assert(MultiField_in_WBold(r));

	// assumptions about a, install temp
	__GAMMA1_assp_temp__

	// IMPORTANT: The application of __GAMMA1_add__ below does NOT modify a.
	__GAMMA1_add__(0,0)
	__GAMMA1_add__(1,1)
	__GAMMA1_add__(2,2)
	__GAMMA1_add__(3,3)
	__GAMMA1_add__(4,4)

	assert(MultiField_in_WBold(r));
}

void MultiField_c_XiDiv_GAMMA1_add_to(MultiField* r, MultiField* a, DyadicQ* c) // does not modify a
// r = r + c*XiDiv(GAMMA1(a))
{
	// assumptions about r
	assert((r->num_comp)==5);
	assert(MultiField_in_WBold(r));

	// assumptions about a, install temp
	__GAMMA1_assp_temp__

	// IMPORTANT: The application of __XiDiv_GAMMA1_add__ below does NOT modify a.
	__XiDiv_GAMMA1_add__(0,0)
	__XiDiv_GAMMA1_add__(1,1)
	__XiDiv_GAMMA1_add__(2,2)
	__XiDiv_GAMMA1_add__(3,3)
	__XiDiv_GAMMA1_add__(4,4)

	assert(MultiField_in_WBold(r));
}

void MultiField_c_SBold_GAMMA1_add_to(MultiField* r, MultiField* a, DyadicQ* c) // does not modify a
// r = r + c*SBold(GAMMA1(a))
{
	// assumptions about r
	assert((r->num_comp)==4);
	assert(MultiField_in_VBold(r)); // ###

	// assumptions about a, install temp
	__GAMMA1_assp_temp__

	// IMPORTANT: The application of __XiDiv_GAMMA1_add__ below does NOT modify a.
	__XiDiv_GAMMA1_add__(0,0) // SEE BELOW
	__XiDiv_GAMMA1_add__(1,1)
	__XiDiv_GAMMA1_add__(3,2)
	__XiDiv_GAMMA1_add__(4,3)

	 // IMPORTANT!!! This is applied to r, which is legitimate ONLY BECAUSE OF ###.
	Field_1_minus_XiParity_all_over_2((r->comp)+0);

	assert(MultiField_in_VBold(r));
}

// ----------------------------------------------------------------------
// --------------------------------------------------------------------
#include "GAMMA2_macro.c"

void MultiField_c_GAMMA2_add_to(MultiField* r, MultiField* a1, MultiField* a2, long c) // does not modify a1,a2
// r = r + c*GAMMA2(a1,a2)
{
	// assumptions about r
	assert((r->num_comp)==5);
	assert(MultiField_in_WBold(r));

	// assumptions about a1 and a2, install temp1 and temp2
	__GAMMA2_assp_temp__(a1,sec1,temp1)
	__GAMMA2_assp_temp__(a2,sec2,temp2)

	unsigned long k; // used inside __c_GAMMA2_add__
	int flag=0;

	// IMPORTANT: The application of __c_GAMMA2_add__ below does NOT modify a1,a2.
	__c_GAMMA2_add__(0,0)
	__c_GAMMA2_add__(1,1)
	__c_GAMMA2_add__(2,2)
	__c_GAMMA2_add__(3,3)
	__c_GAMMA2_add__(4,4)

	Field_free(&temp1);
	Field_free(&temp2);

	assert(MultiField_in_WBold(r));
}

void MultiField_c_SBold_Xi_GAMMA2_add_to(MultiField* r, MultiField* a1, MultiField* a2, long c) // does not modify a1,a2
// r = r + c*SBold(Xi(GAMMA2(a1,a2)))
{
	// assumptions about r
	assert((r->num_comp)==4);
	assert(MultiField_in_VBold(r)); // ###

	// assumptions about a1 and a2, install temp1 and temp2
	__GAMMA2_assp_temp__(a1,sec1,temp1)
	__GAMMA2_assp_temp__(a2,sec2,temp2)

	unsigned long k; // used inside __c_GAMMA2_add__
	int flag=0;

	// IMPORTANT: The application of __c_GAMMA2_add__ below does NOT modify a1,a2.
	__c_GAMMA2_add__(0,0)  // SEE BELOW
	__c_GAMMA2_add__(1,1)
	__c_GAMMA2_add__(3,2)
	__c_GAMMA2_add__(4,3)

	 // IMPORTANT!!! This is applied to r, which is legitimate ONLY BECAUSE OF ###.
	Field_1_minus_XiParity_all_over_2((r->comp)+0);

	Field_free(&temp1);
	Field_free(&temp2);

	assert(MultiField_in_VBold(r));
}

void MultiField_c_XiDiv_GAMMA1_SHARP_add_to(MultiField* r, MultiField* a, DyadicQ* c)
{
	assert((r->num_comp)==2);
	assert(MultiField_in_VBold_SHARP(r));
	assert(MultiField_all_sec_equal(r));
	assert((a->num_comp)==2);
	assert(MultiField_in_VBold_SHARP(a));
	assert(MultiField_all_sec_equal(a));

	Field temp;
	Field_copy_alloc(&temp,a->comp+0); // copy, because a must not be changed
	Field_DivideByXiRegularized(&temp);
	Field_mult_DQ_then_add_to((r->comp)+1,&temp,c);
	Field_free(&temp);

	assert(Sector_subset((r->comp)[0].sec,(r->comp)[1].sec));
	Field_enlarge_attach_zeros((r->comp)+0,(r->comp)[1].sec);

	assert(MultiField_in_VBold_SHARP(r));
	assert(MultiField_all_sec_equal(r));
}

#include "GAMMA2_SHARP_macro.c"

void MultiField_c_GAMMA2_SHARP_add_to(MultiField* r, MultiField* a1, MultiField* a2, long c)
{
	assert(MultiField_in_VBold_SHARP(r));

	__GAMMA2_SHARP_assp_temp_1__
	__GAMMA2_SHARP_RESTR_assp_temp_2__

	unsigned long k;

	__c_GAMMA2_SHARP_RESTR_add__(0,0)
	__c_GAMMA2_SHARP_RESTR_add__(1,1)
	
	Field_free(&temp1);
	Field_free(&temp2);
	assert(MultiField_in_VBold_SHARP(r));
}

void MultiField_OmegaPlus_alloc(MultiField* r, mu_MultiField* a)
{
	MultiField_copy_alloc(r,&(a->mf));
	MultiField_HBold(r,&(a->mu));
	MultiField_c_GAMMA2_add_to(r,&(a->mf),&(a->mf),1);
	MultiField_TimesXi(r);
	MultiField_c_GAMMA1_add_to(r,&(a->mf),&(a->mu));
}

void MultiField_SharpIdentities_complete_alloc(MultiField* r, mu_MultiField* w, MultiField* OmegaMinus)
{
	MultiField* a1 = &(w->mf);
	MultiField* a2 = OmegaMinus;

	__GAMMA2_SHARP_assp_temp_1__
	__GAMMA2_SHARP_assp_temp_2__

	unsigned long k; // used inside __c_GAMMA2_SHARP_add__

	MultiField_alloc_init_to_zero(r,2,Sector_new(MultiField_sec(OmegaMinus).off_m+MultiField_sec(&(w->mf)).off_m,MultiField_sec(OmegaMinus).off_n+MultiField_sec(&(w->mf)).off_n,1,1));

	Field x;
	// r[0]+=(1-P)/2*J(OmegaMinus1)
	Field_copy_alloc(&x,OmegaMinus->comp+0);
	Field_J(&x,&(w->mu));
	Field_1_minus_XiParity_all_over_2(&x);
	Field_add_to(r->comp+0,&x);
	Field_free(&x);
	// r[1]+=J(OmegaMinus2sharp)
	Field_copy_alloc(&x,OmegaMinus->comp+2);
	Field_J(&x,&(w->mu));
	Field_add_to(r->comp+1,&x);
	Field_free(&x);
	// r[1]+= -P*J(OmegaMinus2)
	Field_copy_alloc(&x,OmegaMinus->comp+1);
	Field_J(&x,&(w->mu));
	Field_XiParity(&x);
	Field_mult_c_then_add_to(r->comp+1,&x,-1);
	Field_free(&x);

	// GAMMA2
	long c = 1;
	__c_GAMMA2_SHARP_add__(0,0)
	__c_GAMMA2_SHARP_add__(1,1)

	// r = xi*r
	MultiField_TimesXi(r);

	// r[0] += mu*(1/2)*(1+P)OmegaMinus1
	Field_copy_alloc(&x,OmegaMinus->comp+0);
	Field_XiParity(&x);
	Field_add_to(&x,OmegaMinus->comp+0);
	Field_mult_2exp(&x,-1);
	Field_mult_DQ_then_add_to(r->comp+0,&x,&(w->mu));
	Field_free(&x);

	// r[1] += OmegaMinus1+OmegaMinus2+POmegaMinus2-2*POmegaMinus3
	Field_copy_alloc(&x,OmegaMinus->comp+1);
	Field_mult_c_then_add_to(&x,OmegaMinus->comp+3,-2);
	Field_XiParity(&x);
	Field_add_to(&x,OmegaMinus->comp+0);
	Field_add_to(&x,OmegaMinus->comp+1);
	Field_mult_DQ_then_add_to(r->comp+1,&x,&(w->mu));
	Field_free(&x);

	Field_free(&temp1);
	Field_free(&temp2);
}

void MultiField_l1_norm(DyadicQ* l1norm /* must be INITIALIZED */, MultiField* a, DyadicQ* kappa_m, DyadicQ* kappa_n) // does not modify a
{
	DyadicQ temp;
	DyadicQ_alloc(&temp,0,0);

	DyadicQ_set(l1norm,0,0);

	unsigned long d;
	for(d=0;d<(a->num_comp);d++)
	{
		Field_l1_norm(&temp,(a->comp)+d,kappa_m,kappa_n);
		DyadicQ_add_to(l1norm,&temp);
	}

	DyadicQ_free(&temp);
}

void MultiField_l1_norm_buffered(DyadicQ* l1norm /* must be INITIALIZED */, MultiField* a, DyadicQ* kappa_m, DyadicQ* kappa_n) // does not modify a
{
	DyadicQ temp;
	DyadicQ_alloc(&temp,0,0);

	DyadicQ_set(l1norm,0,0);

	unsigned long d;
	for(d=0;d<(a->num_comp);d++)
	{
		Field_l1_norm_buffered(&temp,(a->comp)+d,kappa_m,kappa_n);
		DyadicQ_add_to(l1norm,&temp);
	}

	DyadicQ_free(&temp);
}

void mu_MultiField_l1_norm_buffered(DyadicQ* l1norm, mu_MultiField* a, DyadicQ* kappa_asterisk, DyadicQ* kappa_m, DyadicQ* kappa_n)
{
	DyadicQ temp;
	DyadicQ_alloc(&temp,0,0);
	DyadicQ_copy(&temp,&(a->mu));
	mpz_abs(temp.coeff,temp.coeff);
	DyadicQ_mult_by(&temp,kappa_asterisk);

	MultiField_l1_norm_buffered(l1norm,&(a->mf),kappa_m,kappa_n);
	DyadicQ_add_to(l1norm,&temp);

	DyadicQ_free(&temp);
}


==> anc/sourcecode/MultiField.h <==
// Data structures for vectors of Fourier-Chebyshev fields
// m = Fourier index
// n = Chebyshev index
//
// Automatically reallocates memory as necessary.
// Hides memory management from user.

#ifndef MULTI_FIELD_H
#define MULTI_FIELD_H

#include "Field.h"

typedef struct
{
	unsigned long num_comp;
	Field* comp;
} MultiField;

typedef struct
{
	DyadicQ mu;
	MultiField mf;	
} mu_MultiField;

//-------------------------------------------------------
void MultiField_from_file_alloc(MultiField*, FILE*, char op, char sep, char cl);
void MultiField_to_file(FILE*, MultiField*, char op, char sep, char cl);

void mu_MultiField_from_file_alloc(mu_MultiField*, FILE*, char op, char sep, char cl);
void mu_MultiField_to_file(FILE*, mu_MultiField*, char op, char sep, char cl);

//-------------------------------------------------------
// Memory allocation

void MultiField_assert_valid(MultiField*);

void MultiField_alloc_init_to_zero(MultiField*, unsigned long num_comp, Sector);
void mu_MultiField_alloc_init_to_zero(mu_MultiField*, unsigned long num_comp, Sector);

void MultiField_free(MultiField*);
void mu_MultiField_free(mu_MultiField*);

void MultiField_shrink(MultiField*, Sector);

void MultiField_set_entries_to_zero_in_sector(MultiField*, Sector);

Sector MultiField_sec_hull(MultiField*);
Sector MultiField_sec(MultiField*); // fails unless all sectors equal
void Multifield_enlarge_attach_zeros(MultiField*, Sector);
int MultiField_all_sec_equal(MultiField*);

//-------------------------------------------------------

int MultiField_in_WBold(MultiField*);
int MultiField_in_VBold(MultiField*);
int MultiField_in_VBoldGauged(MultiField*);
int MultiField_in_VBold_SHARP(MultiField*);

//-------------------------------------------------------
int MultiField_is_zero(MultiField*);

void MultiField_set_zero_and_TwoExp_zero(MultiField*);

void MultiField_copy_alloc(MultiField*, MultiField*); // does not modify a

void MultiField_mult_c(MultiField*, long); // does not modify TwoExp
void MultiField_mult_2exp(MultiField*, long); // modifies only TwoExp
void MultiField_mult_DQ(MultiField*, DyadicQ*);

void MultiField_change_TwoExp_NO_NET_EFFECT(MultiField*, unsigned long);

void MultiField_add_to(MultiField* r, MultiField* a); // does not modify a
void MultiField_mult_c_then_add_to(MultiField* r, MultiField* a, long c);
void MultiField_mult_DQ_then_add_to(MultiField* r, MultiField* a, DyadicQ* c);
void __MultiField_mult_DQ_then_add_to_aux(MultiField* r, MultiField* a, DyadicQ* c, Sector target);

void MultiField_DivideByXiRegularized(MultiField*);
void MultiField_TimesXi(MultiField*);

void MultiField_SBold(MultiField*);
void MultiField_HBold(MultiField*, DyadicQ* mu);
void MultiField_JBoldSlash(MultiField*);
void MultiField_JBold(MultiField*, DyadicQ* mu);
void MultiField_JBold_SHARP(MultiField*, DyadicQ* mu);

// The following functions split JBold and JBold_SHARP into two parts:
// e.g. JBold(x) = JBold_aux2(JBold_aux1(x))
// It can be useful to have JBold_aux1, because it doesn't increase the sectors by so much.
void __MultiField_JBold_aux1(MultiField*, DyadicQ* mu);
void __MultiField_JBold_aux2(MultiField*);
void __MultiField_JBold_aux2_inverse(MultiField*);
void __MultiField_JBold_SHARP_aux1(MultiField*, DyadicQ* mu);
void __MultiField_JBold_SHARP_aux2(MultiField*);
void __MultiField_JBold_SHARP_aux2_inverse(MultiField*);

// GAMMA1 and GAMMA2 functions require that all sec of the a are equal
void MultiField_c_GAMMA1_add_to(MultiField* r, MultiField* a, DyadicQ* c); // r = r + c*GAMMA1(a)
void MultiField_c_XiDiv_GAMMA1_add_to(MultiField* r, MultiField* a, DyadicQ* c); // r = r + c*XiDiv(GAMMA1(a))
void MultiField_c_SBold_GAMMA1_add_to(MultiField* r, MultiField* a, DyadicQ* c); // r = r + c*SBold(GAMMA1(a))
void MultiField_c_GAMMA2_add_to(MultiField* r, MultiField* a1, MultiField* a2, long c); // r = r + c*GAMMA2(a1,a2)
void MultiField_c_SBold_Xi_GAMMA2_add_to(MultiField* r, MultiField* a1, MultiField* a2, long c); // r = r + c*SBold(Xi(GAMMA2(a1,a2)))

void MultiField_c_XiDiv_GAMMA1_SHARP_add_to(MultiField* r, MultiField* a, DyadicQ* c);
void MultiField_c_GAMMA2_SHARP_add_to(MultiField* r, MultiField* a1, MultiField* a2, long c);

void MultiField_OmegaPlus_alloc(MultiField*, mu_MultiField*);
void MultiField_SharpIdentities_complete_alloc(MultiField*, mu_MultiField*, MultiField*);

void MultiField_l1_norm(DyadicQ* l1norm, MultiField* a, DyadicQ* kappa_m, DyadicQ* kappa_n); // does not modify a
void MultiField_l1_norm_buffered(DyadicQ* l1norm, MultiField* a, DyadicQ* kappa_m, DyadicQ* kappa_n); // does not modify a
void mu_MultiField_l1_norm_buffered(DyadicQ* l1norm, mu_MultiField* a, DyadicQ* kappa_asterisk, DyadicQ* kappa_m, DyadicQ* kappa_n);

#endif // MULTI_FIELD_H


==> anc/sourcecode/MultiField_approximate.c <==
#include "MultiField_approximate.h"

void MultiField_ROUND_set_TwoExp(MultiField* r, long TwoExp)
{
	unsigned long d;
	for(d=0;d<(r->num_comp);d++)
		Field_ROUND_set_TwoExp((r->comp)+d,TwoExp);
}

void mu_MultiField_ROUND_set_TwoExp(mu_MultiField* r, long TwoExp)
{
	MultiField_ROUND_set_TwoExp(&(r->mf),TwoExp);

	long diff = TwoExp - (r->mu).TwoExp;
	if(diff>0) mpz_tdiv_q_2exp((r->mu).coeff,(r->mu).coeff,(unsigned long)(diff));	
	if(diff<0) mpz_mul_2exp((r->mu).coeff,(r->mu).coeff,(unsigned long)(-diff));	

	(r->mu).TwoExp = TwoExp;
}

void MultiField_NoENL_JBold(MultiField* r, DyadicQ* mu)
{
	assert((r->num_comp)==4);
	assert(MultiField_in_VBold(r));

	Field_NoENL_K((r->comp)+0,mu);
	Field_NoENL_J((r->comp)+1,mu);
	Field_NoENL_J((r->comp)+2,mu);
	Field_NoENL_J((r->comp)+3,mu);	

	assert(MultiField_in_VBold(r));
}

void MultiField_NoENL_ROUND_JBoldInt(MultiField* r, DyadicQ* mu, long TwoExp)
{
	assert((r->num_comp)==4);
	assert(MultiField_in_VBold(r));

	Field_NoENL_ROUND_KInv((r->comp)+0,mu,TwoExp);
	Field_NoENL_ROUND_JInv((r->comp)+1,mu,TwoExp);
	Field_NoENL_ROUND_JInv((r->comp)+2,mu,TwoExp);
	Field_NoENL_ROUND_JInv((r->comp)+3,mu,TwoExp);	

	// project to appropriate subspace:
	Field_set_VTauTwoPiPeriodic((r->comp)+0);
	Field_set_VXiOdd((r->comp)+0);
	Field_set_VTauTwoPiPeriodic((r->comp)+1);
	Field_set_VTauTwoPiPeriodic((r->comp)+2);
	Field_set_VTauTwoPiAntiPeriodic((r->comp)+3);

	assert(MultiField_in_VBold(r));
}

void MultiField_NoENL_JBold_SHARP(MultiField* r, DyadicQ* mu)
{
	assert((r->num_comp)==2);
	assert(MultiField_in_VBold_SHARP(r));

	Field_NoENL_K((r->comp)+0,mu);
	Field_NoENL_J((r->comp)+1,mu);

	assert(MultiField_in_VBold_SHARP(r));
}

void MultiField_NoENL_ROUND_JBoldInt_SHARP(MultiField* r, DyadicQ* mu, long TwoExp)
{
	assert((r->num_comp)==2);
	assert(MultiField_in_VBold_SHARP(r));

	Field_NoENL_ROUND_KInv((r->comp)+0,mu,TwoExp);
	Field_NoENL_ROUND_JInv((r->comp)+1,mu,TwoExp);

	// project to appropriate subspace:
	Field_set_VTauTwoPiPeriodic((r->comp)+0);
	Field_set_VXiOdd((r->comp)+0);
	Field_set_VTauTwoPiPeriodic((r->comp)+1);

	assert(MultiField_in_VBold_SHARP(r));
}

// ----------------------------------------------------------------------
// ----------------------------------------------------------------------
#include "GAMMA1_macro.c"

void MultiField_NoENL_c_SBold_GAMMA1_add_to(MultiField* r, MultiField* a, DyadicQ* c) // does not modify a
// r = r + c*SBold(GAMMA1(a)) approximately
{
	// assumptions about r
	assert((r->num_comp)==4);
	assert(MultiField_in_VBold(r)); // ###

	// assumptions about a, install temp
	__GAMMA1_assp_temp__

	// IMPORTANT: The application of __XiDiv_GAMMA1_NoENL_add__ below does NOT modify a.
	__XiDiv_GAMMA1_NoENL_add__(0,0) // SEE BELOW
	__XiDiv_GAMMA1_NoENL_add__(1,1)
	__XiDiv_GAMMA1_NoENL_add__(3,2)
	__XiDiv_GAMMA1_NoENL_add__(4,3)

	 // IMPORTANT!!! This is applied to r, which is legitimate ONLY BECAUSE OF ###.
	Field_1_minus_XiParity_all_over_2((r->comp)+0);

	assert(MultiField_in_VBold(r));
}

// ----------------------------------------------------------------------
// --------------------------------------------------------------------
#include "GAMMA2_macro.c"

void MultiField_NoENL_c_SBold_Xi_GAMMA2_add_to(MultiField* r, MultiField* a1, MultiField* a2, long c) // does not modify a1,a2
// r = r + c*SBold(Xi(GAMMA2(a1,a2)))
{
	// assumptions about r
	assert((r->num_comp)==4);
	assert(MultiField_in_VBold(r)); // ###

	// assumptions about a1 and a2, install temp1 and temp2
	__GAMMA2_assp_temp__(a1,sec1,temp1)
	__GAMMA2_assp_temp__(a2,sec2,temp2)

	// Further assumptions for the intended use of this NoENL.
	// These assumptions are NOT SYMMETRIC in a1,a2
	assert(Sector_equal(MultiField_sec(r),MultiField_sec(a2)));
	assert(MultiField_all_sec_equal(a1));
	assert(((a1->comp)[0].sec).off_m==0);
	assert(((a1->comp)[0].sec).off_n==0);
	Sector target = MultiField_sec(a2); // see __c_GAMMA2_NoENL_add_half_

	unsigned long k; // used inside __c_GAMMA2_NoENL_add__
	int flag=0;

	// IMPORTANT: The application of __c_GAMMA2_NoENL_add__ below does NOT modify a1,a2.
	__c_GAMMA2_NoENL_add__(0,0)  // SEE BELOW
	__c_GAMMA2_NoENL_add__(1,1)
	__c_GAMMA2_NoENL_add__(3,2)
	__c_GAMMA2_NoENL_add__(4,3)

	 // IMPORTANT!!! This is applied to r, which is legitimate ONLY BECAUSE OF ###.
	Field_1_minus_XiParity_all_over_2((r->comp)+0);

	Field_free(&temp1);
	Field_free(&temp2);

	assert(MultiField_in_VBold(r));
}

void MultiField_NoENL_c_XiDiv_GAMMA1_SHARP_add_to(MultiField* r, MultiField* a, DyadicQ* c)
{
	assert((r->num_comp)==2);
	assert(MultiField_in_VBold_SHARP(r));
	assert(MultiField_all_sec_equal(r));
	assert((a->num_comp)==2);
	assert(MultiField_in_VBold_SHARP(a));
	assert(MultiField_all_sec_equal(a));

	Field temp;
	Field_copy_alloc(&temp,a->comp+0); // copy, because a must not be changed
	Field_NoENL_DivideByXiRegularized(&temp);
	Field_mult_DQ_then_add_to((r->comp)+1,&temp,c);
	Field_free(&temp);

	assert(MultiField_in_VBold_SHARP(r));
	assert(MultiField_all_sec_equal(r));
}

#include "GAMMA2_SHARP_macro.c"

void MultiField_NoENL_c_GAMMA2_SHARP_add_to(MultiField* r, MultiField* a1, MultiField* a2, long c)
{
	assert(MultiField_in_VBold_SHARP(r));

	// Further assumptions for the intended use of this NoENL.
	// These assumptions are NOT SYMMETRIC in a1,a2
	assert(Sector_equal(MultiField_sec(r),MultiField_sec(a2)));
	assert(MultiField_all_sec_equal(a1));
	assert(((a1->comp)[0].sec).off_m==0);
	assert(((a1->comp)[0].sec).off_n==0);
	Sector target = MultiField_sec(a2);

	__GAMMA2_SHARP_assp_temp_1__
	__GAMMA2_SHARP_RESTR_assp_temp_2__

	unsigned long k;

	__c_GAMMA2_SHARP_RESTR_NoENL_add__(0,0)
	__c_GAMMA2_SHARP_RESTR_NoENL_add__(1,1)
	
	Field_free(&temp1);
	Field_free(&temp2);
	assert(MultiField_in_VBold_SHARP(r));
}


==> anc/sourcecode/MultiField_approximate.h <==
// See description in Field_approximate.h.

#ifndef MULTI_FIELD_APPROXIMATE_H
#define MULTI_FIELD_APPROXIMATE_H

#include "MultiField.h"
#include "Field_approximate.h"

void MultiField_ROUND_set_TwoExp(MultiField*, long TwoExp);
void mu_MultiField_ROUND_set_TwoExp(mu_MultiField*, long TwoExp);

void MultiField_NoENL_JBold(MultiField*, DyadicQ* mu);
void MultiField_NoENL_ROUND_JBoldInt(MultiField*, DyadicQ* mu, long TwoExp);

void MultiField_NoENL_JBold_SHARP(MultiField*, DyadicQ* mu);
void MultiField_NoENL_ROUND_JBoldInt_SHARP(MultiField*, DyadicQ* mu, long TwoExp);

void MultiField_NoENL_c_SBold_GAMMA1_add_to(MultiField* r, MultiField* a, DyadicQ* c); // r = r + c*SBold(GAMMA1(a))
void MultiField_NoENL_c_SBold_Xi_GAMMA2_add_to(MultiField* r, MultiField* a1, MultiField* a2, long c); // r = r + c*SBold(Xi(GAMMA2(a1,a2)))

void MultiField_NoENL_c_XiDiv_GAMMA1_SHARP_add_to(MultiField* r, MultiField* a, DyadicQ* c);
void MultiField_NoENL_c_GAMMA2_SHARP_add_to(MultiField* r, MultiField* a1, MultiField* a2, long c);

#endif // MULTI_FIELD_APPROXIMATE_H


==> anc/sourcecode/RefA.dat <==
mu_MultiField
DyadicQ
TwoExp -32
coeff 722873400
MultiField
num_comp 4
Field
TwoExp -70
off_m 0
off_n 0
num_m 41
num_n 101
(((0,0),(132420443682136420148,0),(0,0),(-102243760994606662419,0),(0,0),(23845761857755794350,0),(0,0),(3669598277426113829,0),(0,0),(-5163737314410912039,0),(0,0),(2174978619049582205,0),(0,0),(-525998211293226629,0),(0,0),(60963633723777832,0),(0,0),(-92133851031766,0),(0,0),(5482003156415212,0),(0,0),(-6684210501531447,0),(0,0),(3844518435247674,0),(0,0),(-1539696160009147,0),(0,0),(503853867145785,0),(0,0),(-161315586111862,0),(0,0),(61613916673212,0),(0,0),(-28027697800872,0),(0,0),(12970166165958,0),(0,0),(-5597135313929,0),(0,0),(2255384949848,0),(0,0),(-884823130589,0),(0,0),(353343893149,0),(0,0),(-146062829681,0),(0,0),(61601922958,0),(0,0),(-25926081741,0),(0,0),(10775721472,0),(0,0),(-4436825776,0),(0,0),(1825616987,0),(0,0),(-755284660,0),(0,0),(314244500,0),(0,0),(-131032976,0),(0,0),(54585830,0),(0,0),(-22699906,0),(0,0),(9433938,0),(0,0),(-3923728,0),(0,0),(1634151,0),(0,0),(-681283,0),(0,0),(284136,0),(0,0),(-118502,0),(0,0),(49423,0),(0,0),(-20618,0),(0,0),(8605,0),(0,0),(-3593,0),(0,0),(1501,0),(0,0),(-627,0),(0,0),(262,0),(0,0),(-109,0),(0,0),(46,0),(0,0),(-19,0),(0,0),(8,0),(0,0)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((0,0),(-26751706506894417875,2565134541873942780),(0,0),(24225188435752919978,8882767074037910568),(0,0),(-10250213741437049013,-5656446744724463637),(0,0),(3040362749429182798,1270552065580067407),(0,0),(-839648807693973892,478020054128291245),(0,0),(387872363171179933,-570153994097106184),(0,0),(-246597917611332258,270721035075466020),(0,0),(132197824326801954,-74197216860087113),(0,0),(-54291551159702350,7659215963112309),(0,0),(17575808995470688,2602162730340687),(0,0),(-5031687591635935,-824686925474704),(0,0),(1701519364117786,-438839049235307),(0,0),(-809712836518255,471314161486513),(0,0),(421550594592835,-221351609751267),(0,0),(-196079712869895,68174712892597),(0,0),(79249929708435,-15494086648845),(0,0),(-29309511796487,3894109009356),(0,0),(10875903873209,-2021470357844),(0,0),(-4376813227993,1276280826634),(0,0),(1898242753500,-654613769998),(0,0),(-832490564330,271287897542),(0,0),(352930120540,-98236646598),(0,0),(-144060664518,35062615376),(0,0),(57900391861,-13857943782),(0,0),(-23522610409,6093917880),(0,0),(9763190594,-2734839034),(0,0),(-4106376365,1176858519),(0,0),(1725512738,-482235296),(0,0),(-718842112,193281110),(0,0),(297357326,-78298694),(0,0),(-122900156,32533905),(0,0),(51000571,-13743732),(0,0),(-21261464,5803059),(0,0),(8881500,-2425692),(0,0),(-3707443,1005205),(0,0),(1545126,-415908),(0,0),(-643447,172812),(0,0),(268093,-72170),(0,0),(-111834,30208),(0,0),(46697,-12634),(0,0),(-19506,5274),(0,0),(8148,-2199),(0,0),(-3403,917),(0,0),(1421,-383),(0,0),(-594,160),(0,0),(248,-67),(0,0),(-104,28),(0,0),(43,-12),(0,0),(-18,5),(0,0),(8,-2),(0,0)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((0,0),(-1362197702286884961,783207952795462971),(0,0),(3314811994107490185,-1432802728868372728),(0,0),(-3186937497221819352,826847115899021412),(0,0),(1954231203262868677,-286304689870346271),(0,0),(-884342153501119666,99083771630434159),(0,0),(314023217941738299,-75133038481070967),(0,0),(-97454827140294885,70775390771132913),(0,0),(35982152512514551,-50733485738285047),(0,0),(-19339159786410622,26866695702138860),(0,0),(11223028926112049,-10727284428382209),(0,0),(-5572080178322386,3263030639102089),(0,0),(2270002263516801,-801213949332514),(0,0),(-788272910483936,229846741844044),(0,0),(262271924505840,-122306102060323),(0,0),(-100689577167742,76430739199275),(0,0),(46873309119159,-39494832192843),(0,0),(-22749282791968,16424327427208),(0,0),(10204967792516,-5816816210201),(0,0),(-4139519366462,1974750875843),(0,0),(1580442562482,-756114405533),(0,0),(-609887926316,341163802684),(0,0),(250969833607,-160866137022),(0,0),(-109015863058,71510948705),(0,0),(47586404055,-29347942557),(0,0),(-20165396846,11489897668),(0,0),(8276548786,-4532333933),(0,0),(-3355496761,1869897287),(0,0),(1374744592,-801135190),(0,0),(-574258287,344835130),(0,0),(242655821,-145590782),(0,0),(-102354906,60176612),(0,0),(42791021,-24673258),(0,0),(-17760671,10184585),(0,0),(7365069,-4255504),(0,0),(-3066841,1791037),(0,0),(1283086,-753110),(0,0),(-537848,314996),(0,0),(225218,-131189),(0,0),(-94113,54613),(0,0),(39283,-22792),(0,0),(-16404,9539),(0,0),(6859,-3997),(0,0),(-2871,1674),(0,0),(1202,-700),(0,0),(-503,293),(0,0),(211,-122),(0,0),(-88,51),(0,0),(37,-21),(0,0),(-15,9),(0,0),(6,-4),(0,0)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((0,0),(-149477676516238291,159915283932450498),(0,0),(378052604489911745,-376405827067305065),(0,0),(-459049703059096099,408774076525371199),(0,0),(400284465609867313,-308644192382289823),(0,0),(-272988975315518883,183089784497279405),(0,0),(152065171010597229,-91986173982491087),(0,0),(-70651748507522647,42309477125915604),(0,0),(27833572487571276,-19914696652332870),(0,0),(-9814434169985914,10393405626862025),(0,0),(3626358006659418,-5720811362917815),(0,0),(-1689922355783251,2974271419193999),(0,0),(925388271926564,-1364105710244695),(0,0),(-486613850081415,543357862965301),(0,0),(223248077200162,-194329767127897),(0,0),(-88841879580898,68965787980923),(0,0),(32312037204516,-27831997356783),(0,0),(-11980995773840,13009414428898),(0,0),(5028420538194,-6250994962842),(0,0),(-2340690855478,2802917620603),(0,0),(1088918935358,-1147764042618),(0,0),(-473708685898,443667136043),(0,0),(191834934799,-172783584989),(0,0),(-75156025917,71531226758),(0,0),(30089237670,-31313086684),(0,0),(-12682510091,13815565747),(0,0),(5528455598,-5915597875),(0,0),(-2399210046,2443776978),(0,0),(1013464468,-992707127),(0,0),(-417704999,406933919),(0,0),(171057296,-170544292),(0,0),(-70863250,72572344),(0,0),(29839033,-30863344),(0,0),(-12662773,12983408),(0,0),(5354375,-5405533),(0,0),(-2244353,2244245),(0,0),(934973,-935951),(0,0),(-389480,392848),(0,0),(162935,-165422),(0,0),(-68451,69575),(0,0),(28793,-29169),(0,0),(-12093,12201),(0,0),(5067,-5104),(0,0),(-2121,2138),(0,0),(888,-897),(0,0),(-372,377),(0,0),(156,-158),(0,0),(-66,66),(0,0),(28,-28),(0,0),(-12,12),(0,0),(5,-5),(0,0)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((0,0),(-14736598728046733,32488631053394259),(0,0),(40708801792757859,-84008170671833794),(0,0),(-55281969472173327,104670013445212363),(0,0),(56402224502600580,-96524587259873856),(0,0),(-47159082802884821,72531323192364935),(0,0),(33358327164680377,-46606043239218103),(0,0),(-20438386171653192,26457528316832631),(0,0),(11000744998362296,-13594238737611200),(0,0),(-5216053975192504,6505654510813389),(0,0),(2182643697628897,-3030404793062133),(0,0),(-826571565700977,1442058851636700),(0,0),(309563065545391,-711920211575813),(0,0),(-132858106967667,352732473813404),(0,0),(68001215758048,-167088650646090),(0,0),(-36347903087990,73529018030050),(0,0),(17948294172640,-30152633560659),(0,0),(-7857243360541,11947092647485),(0,0),(3100562472503,-4844269802219),(0,0),(-1175691542480,2088455464807),(0,0),(470306420844,-940984999108),(0,0),(-208087612942,421976894081),(0,0),(96935860183,-182001739095),(0,0),(-44040007963,75311726798),(0,0),(18811887593,-30608216906),(0,0),(-7623771649,12612708675),(0,0),(3048738154,-5355276236),(0,0),(-1255646799,2318864216),(0,0),(539461596,-1001104727),(0,0),(-236193180,424629979),(0,0),(102178926,-177103735),(0,0),(-43079015,73491997),(0,0),(17822396,-30717302),(0,0),(-7364617,12981927),(0,0),(3082791,-5517928),(0,0),(-1308446,2339774),(0,0),(557739,-985596),(0,0),(-236411,413033),(0,0),(99335,-172979),(0,0),(-41530,72658),(0,0),(17381,-30620),(0,0),(-7307,12919),(0,0),(3083,-5444),(0,0),(-1302,2289),(0,0),(548,-962),(0,0),(-230,404),(0,0),(97,-170),(0,0),(-41,71),(0,0),(17,-30),(0,0),(-7,13),(0,0),(3,-5),(0,0)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((0,0),(-758230731207269,6522006825651730),(0,0),(2254465461312365,-17552900142600655),(0,0),(-3642531922131695,23607620757671810),(0,0),(4515835104973086,-24063948498599692),(0,0),(-4624119925164947,20488743986710912),(0,0),(4046301127133476,-15164707468259941),(0,0),(-3063768849969736,9991242330966437),(0,0),(2035442139857269,-5974716699350391),(0,0),(-1206272877009239,3294389560775562),(0,0),(643528159912680,-1696509642701618),(0,0),(-308139963897798,828017314291624),(0,0),(131249825945988,-391415912066249),(0,0),(-49844894794425,184021663250913),(0,0),(17759770159024,-87611227018468),(0,0),(-6877591862759,42068914433867),(0,0),(3343592879883,-19925987266192),(0,0),(-1874303605229,9102551198371),(0,0),(1014260467530,-3977824154904),(0,0),(-486675275575,1681399947537),(0,0),(205409643118,-705592649967),(0,0),(-79402653312,301753012201),(0,0),(30635200802,-132452367242),(0,0),(-12945215506,58745597756),(0,0),(6031267730,-25749231702),(0,0),(-2862221584,11026041746),(0,0),(1290798120,-4633185230),(0,0),(-542916695,1939650472),(0,0),(218154085,-820674160),(0,0),(-87923052,352055651),(0,0),(37013155,-151857631),(0,0),(-16260203,65142118),(0,0),(7203817,-27646067),(0,0),(-3120334,11640350),(0,0),(1311252,-4897228),(0,0),(-541849,2070206),(0,0),(224969,-879711),(0,0),(-95084,374362),(0,0),(40769,-158881),(0,0),(-17499,67151),(0,0),(7441,-28308),(0,0),(-3130,11935),(0,0),(1311,-5041),(0,0),(-551,2132),(0,0),(233,-902),(0,0),(-99,381),(0,0),(42,-161),(0,0),(-18,68),(0,0),(7,-29),(0,0),(-3,12),(0,0),(1,-5),(0,0)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((0,0),(252486121516907,1268035643473884),(0,0),(-658643866894643,-3494570104507881),(0,0),(833299089337070,4916547327006889),(0,0),(-766803874449324,-5352129303511468),(0,0),(554990371326408,4939387398752577),(0,0),(-317854274764706,-4016641298775938),(0,0),(132237913158982,2939744360949036),(0,0),(-23623490986717,-1963017807737481),(0,0),(-20399720216287,1209704599691472),(0,0),(27535221146281,-695602785137076),(0,0),(-20733036014902,376923993000215),(0,0),(11958566296408,-194115732662816),(0,0),(-5391883795851,95877958482563),(0,0),(1635167570027,-45973486880176),(0,0),(-19601914037,21729366528750),(0,0),(-384263632838,-10259907284546),(0,0),(308936430896,4859263814578),(0,0),(-153289977107,-2290974058543),(0,0),(52377232347,1061168536434),(0,0),(-10824151472,-478489656627),(0,0),(260586366,210210335962),(0,0),(388859799,-90978360619),(0,0),(257891137,39392327456),(0,0),(-397110470,-17235763979),(0,0),(241096114,7607697730),(0,0),(-90286316,-3352644593),(0,0),(19757262,1460679959),(0,0),(-693200,-627583625),(0,0),(-737913,267385312),(0,0),(-321768,-113979460),(0,0),(588838,48894358),(0,0),(-369588,-21088643),(0,0),(146692,9094354),(0,0),(-39982,-3900941),(0,0),(7996,1662343),(0,0),(-2390,-705756),(0,0),(1812,299754),(0,0),(-1273,-127660),(0,0),(659,54478),(0,0),(-265,-23238),(0,0),(89,9888),(0,0),(-30,-4196),(0,0),(12,1778),(0,0),(-6,-754),(0,0),(3,320),(0,0),(-1,-136),(0,0),(1,58),(0,0),(0,-24),(0,0),(0,10),(0,0),(0,-4),(0,0)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((0,0),(128893434933155,233584701500394),(0,0),(-354420899276310,-653918846951108),(0,0),(496595371170156,949504976891121),(0,0),(-537406399212003,-1081687252130813),(0,0),(492552972109546,1058400142188552),(0,0),(-397177720576073,-922182555178695),(0,0),(287968329936486,729427381040113),(0,0),(-190469162002352,-530372814157688),(0,0),(116282265160219,357664782341956),(0,0),(-66377619337079,-225328738272707),(0,0),(35969265869017,133566524239353),(0,0),(-18786687841370,-75042116625547),(0,0),(9584122693003,40241174972446),(0,0),(-4835720709605,-20726622859750),(0,0),(2445586098807,10318447663377),(0,0),(-1252870722447,-5003047845824),(0,0),(649477992434,2384883899648),(0,0),(-335152903006,-1128146596802),(0,0),(168117950635,532502192718),(0,0),(-80435023276,-250534599858),(0,0),(36489809288,116744703956),(0,0),(-15863271808,-53511543128),(0,0),(6781295006,24066101082),(0,0),(-2938874595,-10660360124),(0,0),(1311381951,4689884251),(0,0),(-596027706,-2065623540),(0,0),(269071877,913415576),(0,0),(-118401509,-404154768),(0,0),(50697783,177856508),(0,0),(-21426660,-77548173),(0,0),(9120550,33530291),(0,0),(-3955663,-14442922),(0,0),(1739422,6227817),(0,0),(-763980,-2693381),(0,0),(331143,1166160),(0,0),(-141410,-503772),(0,0),(59957,216653),(0,0),(-25504,-92792),(0,0),(10943,39670),(0,0),(-4724,-16966),(0,0),(2037,7265),(0,0),(-873,-3112),(0,0),(372,1331),(0,0),(-158,-568),(0,0),(67,242),(0,0),(-29,-103),(0,0),(12,44),(0,0),(-5,-19),(0,0),(2,8),(0,0),(-1,-3),(0,0)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((0,0),(41250448915898,39231581110332),(0,0),(-115461535466833,-111204177543424),(0,0),(167635140959376,165437704009825),(0,0),(-191111118845689,-195318321728490),(0,0),(187382808428516,200090209704361),(0,0),(-163947842174890,-184205467506936),(0,0),(130551958591141,155150308679754),(0,0),(-95840857555292,-120873338440530),(0,0),(65490431882472,87785459990095),(0,0),(-41984643314345,-59795122882294),(0,0),(25438549541311,38393132111907),(0,0),(-14679816441185,-23348185309243),(0,0),(8132356026663,13516134793783),(0,0),(-4357152310710,-7488277539469),(0,0),(2272246903362,3991601403644),(0,0),(-1159941191173,-2057268971861),(0,0),(582889113260,1030108922072),(0,0),(-289897062837,-503750008972),(0,0),(143186708824,242106556897),(0,0),(-70196082935,-115117260271),(0,0),(33993565713,54429968019),(0,0),(-16157492076,-25631078410),(0,0),(7507012499,11991747508),(0,0),(-3413417975,-5550320457),(0,0),(1529378982,2533756214),(0,0),(-681793746,-1141436871),(0,0),(304668490,509520511),(0,0),(-136612381,-226603969),(0,0),(61161862,100776967),(0,0),(-27164718,-44815215),(0,0),(11932992,19868977),(0,0),(-5196374,-8754599),(0,0),(2256155,3830053),(0,0),(-981826,-1666859),(0,0),(428808,724008),(0,0),(-187416,-314631),(0,0),(81627,136823),(0,0),(-35346,-59442),(0,0),(15231,25749),(0,0),(-6551,-11114),(0,0),(2820,4784),(0,0),(-1216,-2057),(0,0),(525,884),(0,0),(-226,-380),(0,0),(97,164),(0,0),(-42,-70),(0,0),(18,30),(0,0),(-8,-13),(0,0),(3,5),(0,0),(-1,-2),(0,0)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((0,0),(11189024533690,5482362780030),(0,0),(-31665380136155,-15723676689119),(0,0),(46981791468583,23940389503591),(0,0),(-55297132919682,-29232517297021),(0,0),(56508375775236,31268012564992),(0,0),(-51971366129479,-30302541921275),(0,0),(43833529759912,27053406642187),(0,0),(-34300629289221,-22467272826774),(0,0),(25109934703670,17469838401370),(0,0),(-17309186597962,-12781783040007),(0,0),(11298302206787,8836211680019),(0,0),(-7018757223678,-5793015205902),(0,0),(4170459874820,3614070917955),(0,0),(-2382341844910,-2153174765575),(0,0),(1315080995784,1229835572604),(0,0),(-704919867952,-676303266310),(0,0),(368511172912,359609931683),(0,0),(-188609684546,-185649441032),(0,0),(94854586622,93414408616),(0,0),(-47037084394,-45998585465),(0,0),(23065098445,22267576363),(0,0),(-11200669714,-10650461397),(0,0),(5384373896,5055498279),(0,0),(-2557710112,-2387497170),(0,0),(1198435606,1121469491),(0,0),(-553764227,-522716714),(0,0),(252868088,241134589),(0,0),(-114550659,-110003076),(0,0),(51679912,49710693),(0,0),(-23267443,-22330806),(0,0),(10448453,10004680),(0,0),(-4670174,-4476352),(0,0),(2074203,1998111),(0,0),(-915466,-887885),(0,0),(402290,392210),(0,0),(-176457,-172300),(0,0),(77378,75425),(0,0),(-33916,-32973),(0,0),(14839,14411),(0,0),(-6472,-6294),(0,0),(2813,2743),(0,0),(-1219,-1192),(0,0),(528,516),(0,0),(-229,-223),(0,0),(99,96),(0,0),(-43,-42),(0,0),(18,18),(0,0),(-8,-8),(0,0),(3,3),(0,0),(-1,-1),(0,0)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((0,0),(2749949367342,420854782798),(0,0),(-7843916536640,-1237334354833),(0,0),(11820960847902,1974171601965),(0,0),(-14237268608243,-2570833311081),(0,0),(14992702480830,2969590242985),(0,0),(-14301673242079,-3132958513704),(0,0),(12583979041967,3058634594616),(0,0),(-10326130328734,-2783173709986),(0,0),(7961743754123,2372011935627),(0,0),(-5800896001733,-1900837071126),(0,0),(4012575859921,1437199243913),(0,0),(-2645857999379,-1028588680607),(0,0),(1669385742330,698984219196),(0,0),(-1011501361103,-452366125816),(0,0),(590710226258,279645048412),(0,0),(-333726205024,-165654197557),(0,0),(183073025434,94363699097),(0,0),(-97863349588,-51888465930),(0,0),(51143860226,27649769075),(0,0),(-26207263477,-14331413532),(0,0),(13203167588,7250797803),(0,0),(-6556327033,-3593289499),(0,0),(3216205576,1750851373),(0,0),(-1561165598,-842298885),(0,0),(750441069,401703863),(0,0),(-357200780,-190478440),(0,0),(168278407,89883845),(0,0),(-78451053,-42161824),(0,0),(36220096,19617941),(0,0),(-16588943,-9042006),(0,0),(7552869,4129630),(0,0),(-3423993,-1872919),(0,0),(1546418,845841),(0,0),(-695533,-381091),(0,0),(311320,171304),(0,0),(-138647,-76722),(0,0),(61479,34185),(0,0),(-27176,-15148),(0,0),(11989,6683),(0,0),(-5281,-2940),(0,0),(2322,1292),(0,0),(-1018,-567),(0,0),(446,249),(0,0),(-194,-109),(0,0),(85,47),(0,0),(-37,-21),(0,0),(16,9),(0,0),(-7,-4),(0,0),(3,2),(0,0),(-1,-1),(0,0)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((0,0),(623950771245,-94998761968),(0,0),(-1790709639887,265237508045),(0,0),(2731720323025,-382365940273),(0,0),(-3350017972315,429004458414),(0,0),(3612159937518,-407156225795),(0,0),(-3546653756919,334644572284),(0,0),(3227727145667,-236989973774),(0,0),(-2751450513970,138664789387),(0,0),(2212356010353,-56988291051),(0,0),(-1686579620925,-20907923),(0,0),(1224008748286,32367895086),(0,0),(-848563910391,-45025632843),(0,0),(563697109966,44748738891),(0,0),(-359846319791,-37758557276),(0,0),(221361778206,28599198150),(0,0),(-131582754914,-19957076968),(0,0),(75791446611,13024477371),(0,0),(-42423115055,-8030767165),(0,0),(23141043691,4715172334),(0,0),(-12335562040,-2653763270),(0,0),(6442428388,1440029332),(0,0),(-3304282488,-757225514),(0,0),(1667920163,387564342),(0,0),(-830242573,-193861301),(0,0),(408270069,95163386),(0,0),(-198635200,-46052771),(0,0),(95717401,22074764),(0,0),(-45707822,-10522275),(0,0),(21633733,4997796),(0,0),(-10149994,-2364372),(0,0),(4722490,1111663),(0,0),(-2180827,-518273),(0,0),(1000757,239400),(0,0),(-456863,-109706),(0,0),(207639,50006),(0,0),(-93969,-22728),(0,0),(42341,10309),(0,0),(-18993,-4662),(0,0),(8485,2098),(0,0),(-3777,-939),(0,0),(1677,417),(0,0),(-743,-185),(0,0),(328,82),(0,0),(-145,-36),(0,0),(64,16),(0,0),(-28,-7),(0,0),(12,3),(0,0),(-5,-1),(0,0),(2,1),(0,0),(-1,0),(0,0)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((0,0),(130415460783,-63556439233),(0,0),(-376205608554,181658967511),(0,0),(579761949331,-274856617014),(0,0),(-721786964025,332929731968),(0,0),(793830274060,-353077604685),(0,0),(-798584099021,339486949747),(0,0),(747741714350,-301170935871),(0,0),(-658315130305,249040380764),(0,0),(548588499435,-193222016458),(0,0),(-434756084867,141310894157),(0,0),(328863065865,-97749949495),(0,0),(-238154274295,64128090253),(0,0),(165542059162,-39989226094),(0,0),(-110712480849,23750209543),(0,0),(71399947347,-13460556441),(0,0),(-44499950944,7295248290),(0,0),(26861028642,-3790614294),(0,0),(-15737620245,1894745748),(0,0),(8969761943,-915349779),(0,0),(-4984691269,430044584),(0,0),(2707091953,-198020039),(0,0),(-1439934264,90170756),(0,0),(751749290,-40985005),(0,0),(-385958313,18753574),(0,0),(195217661,-8694131),(0,0),(-97435864,4095315),(0,0),(48060369,-1956045),(0,0),(-23458145,940530),(0,0),(11342262,-450442),(0,0),(-5436677,212572),(0,0),(2584650,-98133),(0,0),(-1219119,44258),(0,0),(570722,-19603),(0,0),(-265322,8609),(0,0),(122578,-3783),(0,0),(-56322,1668),(0,0),(25755,-735),(0,0),(-11726,320),(0,0),(5315,-138),(0,0),(-2400,58),(0,0),(1079,-25),(0,0),(-483,10),(0,0),(216,-4),(0,0),(-96,2),(0,0),(43,-1),(0,0),(-19,0),(0,0),(8,0),(0,0),(-4,0),(0,0),(2,0),(0,0),(-1,0),(0,0)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((0,0),(24545804980,-23114771467),(0,0),(-71135734520,66551199563),(0,0),(110640529671,-102174749221),(0,0),(-139639935904,126503415904),(0,0),(156358537665,-138138615833),(0,0),(-160792878482,137773316024),(0,0),(154487500846,-127728484950),(0,0),(-140050569548,111215790681),(0,0),(120553775207,-91568492443),(0,0),(-98966854271,71637728029),(0,0),(77739854729,-53455500672),(0,0),(-58585503173,38164023931),(0,0),(42452479291,-26140643026),(0,0),(-29638084662,17221680078),(0,0),(19972669674,-10939285279),(0,0),(-13014635054,6716018380),(0,0),(8214759679,-3995077693),(0,0),(-5031318030,2308631246),(0,0),(2995436637,-1299507603),(0,0),(-1736661690,714532824),(0,0),(982319342,-384878032),(0,0),(-543117686,203648589),(0,0),(294078590,-106119167),(0,0),(-156231923,54575491),(0,0),(81580393,-27748603),(0,0),(-41940409,13966565),(0,0),(21260506,-6965569),(0,0),(-10641817,3444564),(0,0),(5266403,-1689681),(0,0),(-2579691,822307),(0,0),(1252008,-396992),(0,0),(-602531,190088),(0,0),(287702,-90262),(0,0),(-136362,42513),(0,0),(64180,-19875),(0,0),(-30009,9232),(0,0),(13947,-4265),(0,0),(-6446,1961),(0,0),(2965,-897),(0,0),(-1358,409),(0,0),(619,-185),(0,0),(-281,84),(0,0),(127,-38),(0,0),(-57,17),(0,0),(26,-8),(0,0),(-12,3),(0,0),(5,-2),(0,0),(-2,1),(0,0),(1,0),(0,0),(0,0),(0,0)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((0,0),(3887605662,-6887534826),(0,0),(-11323328130,19922146091),(0,0),(17787712737,-30869050653),(0,0),(-22781964775,38748037259),(0,0),(26002736760,-43088524464),(0,0),(-27370285262,43953535310),(0,0),(27018528279,-41852650480),(0,0),(-25251213969,37580627167),(0,0),(22475546453,-32031974648),(0,0),(-19128729993,26038104564),(0,0),(15612741699,-20257269262),(0,0),(-12248441432,15126627877),(0,0),(9253705255,-10868075337),(0,0),(-6743851119,7529347338),(0,0),(4748135522,-5040014191),(0,0),(-3234401499,3265979085),(0,0),(2134709568,-2052691462),(0,0),(-1367017693,1253669229),(0,0),(850595833,-745452243),(0,0),(-515018246,432389360),(0,0),(303897063,-245131747),(0,0),(-175028837,136096149),(0,0),(98552194,-74139681),(0,0),(-54338189,39702083),(0,0),(29385865,-20934921),(0,0),(-15612329,10886348),(0,0),(8161457,-5590025),(0,0),(-4204103,2837573),(0,0),(2136838,-1425241),(0,0),(-1073002,708896),(0,0),(532908,-349401),(0,0),(-262044,170747),(0,0),(127692,-82768),(0,0),(-61711,39811),(0,0),(29597,-19007),(0,0),(-14094,9010),(0,0),(6667,-4243),(0,0),(-3134,1986),(0,0),(1464,-924),(0,0),(-681,428),(0,0),(315,-197),(0,0),(-145,90),(0,0),(66,-41),(0,0),(-30,19),(0,0),(14,-9),(0,0),(-6,4),(0,0),(3,-2),(0,0),(-1,1),(0,0),(1,0),(0,0),(0,0),(0,0)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((0,0),(394604760,-1828013461),(0,0),(-1160653222,5306185659),(0,0),(1858380269,-8279808062),(0,0),(-2446483718,10502575480),(0,0),(2891021512,-11841955395),(0,0),(-3169399810,12288420787),(0,0),(3273808648,-11940960207),(0,0),(-3212822137,10975082325),(0,0),(3010280136,-9602846712),(0,0),(-2701425479,8034647873),(0,0),(2327166235,-6450064401),(0,0),(-1927879042,4981306352),(0,0),(1538173936,-3709054938),(0,0),(-1183584464,2667832337),(0,0),(879478847,-1856877745),(0,0),(-631879469,1252683499),(0,0),(439513379,-820363825),(0,0),(-296338030,522320731),(0,0),(193925622,-323807624),(0,0),(-123333432,195754085),(0,0),(76331299,-115576176),(0,0),(-46035670,66745875),(0,0),(27093627,-37761234),(0,0),(-15582929,20960235),(0,0),(8771712,-11432009),(0,0),(-4839798,6135464),(0,0),(2621402,-3244547),(0,0),(-1395884,1692691),(0,0),(731807,-872167),(0,0),(-378237,444270),(0,0),(192973,-223922),(0,0),(-97296,111760),(0,0),(48530,-55273),(0,0),(-23970,27105),(0,0),(11734,-13186),(0,0),(-5697,6367),(0,0),(2745,-3053),(0,0),(-1314,1454),(0,0),(625,-688),(0,0),(-295,324),(0,0),(139,-151),(0,0),(-65,71),(0,0),(30,-33),(0,0),(-14,15),(0,0),(6,-7),(0,0),(-3,3),(0,0),(1,-1),(0,0),(-1,1),(0,0),(0,0),(0,0),(0,0),(0,0)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((0,0),(-39319168,-443540113),(0,0),(111166795,1291246206),(0,0),(-164191625,-2026676053),(0,0),(190560748,2593249542),(0,0),(-188102485,-2957859660),(0,0),(160251136,3113459897),(0,0),(-114638247,-3076985955),(0,0),(60882791,2883570764),(0,0),(-8288391,-2578705981),(0,0),(-35940862,2210186921),(0,0),(67625018,-1821382358),(0,0),(-85648272,1446764296),(0,0),(91335479,-1109942678),(0,0),(-87500907,823875120),(0,0),(77489096,-592579409),(0,0),(-64426878,413586097),(0,0),(50778446,-280474378),(0,0),(-38188763,185046170),(0,0),(27538039,-118923239),(0,0),(-19111887,74539897),(0,0),(12805035,-45622870),(0,0),(-8304258,27301595),(0,0),(5224769,-15993713),(0,0),(-3195896,9183627),(0,0),(1904276,-5175248),(0,0),(-1107363,2865787),(0,0),(629584,-1561297),(0,0),(-350573,837857),(0,0),(191512,-443390),(0,0),(-102803,231626),(0,0),(54310,-119563),(0,0),(-28277,61037),(0,0),(14529,-30840),(0,0),(-7376,15434),(0,0),(3703,-7656),(0,0),(-1841,3766),(0,0),(907,-1838),(0,0),(-443,891),(0,0),(215,-429),(0,0),(-103,205),(0,0),(49,-97),(0,0),(-24,46),(0,0),(11,-22),(0,0),(-5,10),(0,0),(2,-5),(0,0),(-1,2),(0,0),(1,-1),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((0,0),(-40479234,-98689601),(0,0),(117357347,288055374),(0,0),(-182671327,-454464891),(0,0),(230812353,586022914),(0,0),(-258822934,-675280998),(0,0),(266606841,719845853),(0,0),(-256581930,-722149803),(0,0),(232921446,688512759),(0,0),(-200608248,-627753660),(0,0),(164532372,549663101),(0,0),(-128806348,-463624533),(0,0),(96383440,377587869),(0,0),(-68974459,-297487940),(0,0),(47193962,227093941),(0,0),(-30837544,-168198831),(0,0),(19195432,121020395),(0,0),(-11332380,-84685651),(0,0),(6296069,57696437),(0,0),(-3245057,-38311854),(0,0),(1506851,24820565),(0,0),(-585895,-15704765),(0,0),(142265,9714955),(0,0),(41959,-5881549),(0,0),(-97299,3488519),(0,0),(96401,-2029319),(0,0),(-76339,1159002),(0,0),(53931,-650590),(0,0),(-35405,359321),(0,0),(22040,-195462),(0,0),(-13164,104830),(0,0),(7603,-55485),(0,0),(-4270,29009),(0,0),(2342,-14994),(0,0),(-1258,7668),(0,0),(664,-3883),(0,0),(-345,1948),(0,0),(177,-969),(0,0),(-90,478),(0,0),(45,-234),(0,0),(-22,114),(0,0),(11,-55),(0,0),(-5,26),(0,0),(3,-13),(0,0),(-1,6),(0,0),(1,-3),(0,0),(0,1),(0,0),(0,-1),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((0,0),(-16351011,-19815445),(0,0),(47629785,57981722),(0,0),(-74845646,-91933159),(0,0),(95937299,119426346),(0,0),(-109677994,-138968320),(0,0),(115772717,149939593),(0,0),(-114791618,-152584647),(0,0),(107971465,147883339),(0,0),(-96941349,-137337269),(0,0),(83436151,122716585),(0,0),(-69052245,-105813416),(0,0),(55079901,88239361),(0,0),(-42423373,-71289657),(0,0),(31599384,55880147),(0,0),(-22791985,-42549046),(0,0),(15937440,31506295),(0,0),(-10815483,-22709812),(0,0),(7130065,15949440),(0,0),(-4570613,-10924049),(0,0),(2851651,7303137),(0,0),(-1733287,-4769802),(0,0),(1027355,3046028),(0,0),(-594416,-1903663),(0,0),(336088,1165343),(0,0),(-185914,-699383),(0,0),(100742,411879),(0,0),(-53548,-238243),(0,0),(27959,135478),(0,0),(-14361,-75809),(0,0),(7269,41781),(0,0),(-3631,-22700),(0,0),(1792,12170),(0,0),(-876,-6443),(0,0),(424,3371),(0,0),(-204,-1745),(0,0),(97,894),(0,0),(-46,-454),(0,0),(22,228),(0,0),(-10,-114),(0,0),(5,56),(0,0),(-2,-28),(0,0),(1,13),(0,0),(0,-7),(0,0),(0,3),(0,0),(0,-2),(0,0),(0,1),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((0,0),(-5199087,-3409099),(0,0),(15186879,10003270),(0,0),(-23997737,-15949189),(0,0),(31017674,20890742),(0,0),(-35855870,-24574655),(0,0),(38376314,26871043),(0,0),(-38688021,-27777548),(0,0),(37099953,27407467),(0,0),(-34053061,-25964845),(0,0),(30044533,23711372),(0,0),(-25558311,-20930788),(0,0),(21012068,17896236),(0,0),(-16725573,-14844752),(0,0),(12910289,11961214),(0,0),(-9676239,-9372109),(0,0),(7050197,7147754),(0,0),(-4999015,-5310609),(0,0),(3452959,3846885),(0,0),(-2325626,-2718921),(0,0),(1528754,1876425),(0,0),(-981725,-1265417),(0,0),(616459,834497),(0,0),(-378873,-538554),(0,0),(228130,340388),(0,0),(-134711,-210861),(0,0),(78091,128124),(0,0),(-44487,-76424),(0,0),(24932,44786),(0,0),(-13760,-25807),(0,0),(7487,14634),(0,0),(-4021,-8173),(0,0),(2133,4499),(0,0),(-1119,-2444),(0,0),(581,1310),(0,0),(-299,-694),(0,0),(152,364),(0,0),(-77,-189),(0,0),(39,97),(0,0),(-19,-49),(0,0),(9,25),(0,0),(-5,-12),(0,0),(2,6),(0,0),(-1,-3),(0,0),(1,1),(0,0),(0,-1),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((0,0),(-1452158,-417542),(0,0),(4250803,1231237),(0,0),(-6745302,-1982247),(0,0),(8773573,2633674),(0,0),(-10227344,-3155731),(0,0),(11060878,3528029),(0,0),(-11290201,-3741151),(0,0),(10983902,3797220),(0,0),(-10247994,-3709272),(0,0),(9208069,3499440),(0,0),(-7991980,-3196170),(0,0),(6715594,2830889),(0,0),(-5473156,-2434654),(0,0),(4332644,2035266),(0,0),(-3335586,-1655208),(0,0),(2500172,1310591),(0,0),(-1826308,-1011054),(0,0),(1301309,760448),(0,0),(-905236,-558008),(0,0),(615287,399735),(0,0),(-408959,-279737),(0,0),(266020,191365),(0,0),(-169484,-128056),(0,0),(105845,83881),(0,0),(-64848,-53821),(0,0),(39008,33851),(0,0),(-23058,-20886),(0,0),(13405,12650),(0,0),(-7671,-7527),(0,0),(4324,4404),(0,0),(-2404,-2535),(0,0),(1318,1437),(0,0),(-714,-803),(0,0),(382,442),(0,0),(-203,-240),(0,0),(106,129),(0,0),(-55,-69),(0,0),(28,36),(0,0),(-14,-19),(0,0),(7,10),(0,0),(-4,-5),(0,0),(2,2),(0,0),(-1,-1),(0,0),(0,1),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)))
Field
TwoExp -70
off_m 0
off_n 0
num_m 41
num_n 101
(((45660008768327594364,0),(-170653153227401066681,0),(69671542100338190992,0),(31310069026724684697,0),(-17486784206501185931,0),(3663499386277687166,0),(-433820559535421961,0),(-2795858267206843245,0),(1437829096592157501,0),(-79799925977471757,0),(-254957178834779225,0),(589714283647030208,0),(-139507302620428338,0),(-310699678406173532,0),(109018623712096883,0),(92662430981979767,0),(-37669483714119925,0),(-17323463553739918,0),(7243565712882857,0),(2836332127974204,0),(-587661015483726,0),(-1661010097006753,0),(184319210524757,0),(1292371675957238,0),(-295254340168038,0),(-701862995621163,0),(207202840357602,0),(287457314905958,0),(-93930936826724,0),(-99595441252509,0),(32827344893576,0),(33940751465357,0),(-10368923727288,0),(-13202904010781,0),(3672853872231,0),(5857196266319,0),(-1606676996410,0),(-2643842273500,0),(756289320252,0),(1131263632996,0),(-336634253703,0),(-457995125590,0),(138244005018,0),(181507115554,0),(-54227821650,0),(-73051472253,0),(21394979702,0),(30261512849,0),(-8758954647,0),(-12743603554,0),(3694515754,0),(5354572047,0),(-1564604523,0),(-2225363001,0),(653951063,0),(917460875,0),(-269658210,0),(-378144455,0),(110747970,0),(156648514,0),(-45712202,0),(-65224110,0),(19007742,0),(27208626,0),(-7934831,0),(-11338964,0),(3310687,0),(4717591,0),(-1377973,0),(-1961644,0),(572663,0),(816317,0),(-238084,0),(-340149,0),(99138,0),(141874,0),(-41340,0),(-59194,0),(17249,0),(24697,0),(-7196,0),(-10304,0),(3002,0),(4300,0),(-1252,0),(-1795,0),(523,0),(750,0),(-218,0),(-313,0),(91,0),(131,0),(-38,0),(-55,0),(16,0),(23,0),(-7,0),(-10,0),(3,0),(4,0),(-1,0)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((-5090005762656824478,-51756624930645241935),(-7378185489202195557,1391506898233108175),(6326536907498142719,28322104638406454108),(10803977488698233398,-4020866978331843351),(-5813765403843366011,-12559144390454056281),(-7670482741902814747,1697558613743459901),(3114071676271372912,4623252665015116904),(3251062106486636317,-128966409302981864),(-1200042075869930135,-1431268245750904464),(-886363118369321636,-81321821079346840),(345278741488565337,365832404276133442),(163331149019165582,-26664961656524213),(-80855342602546368,-67139072236583957),(-43745334014939460,58414004606143841),(24831956944199314,4298598016525941),(33413963304313332,-34265231700221421),(-13991897302655247,1163223967933146),(-22328038997074891,11239267348926566),(8083772671418461,741142541392088),(10493493281397899,-1887673838219533),(-3657881797716080,-1157146835716831),(-3731409216293629,-23910149592691),(1296226895825636,669458511557450),(1132854377843486,-1319463555267),(-392085197528116,-237702948258732),(-374639647671434,103525067785785),(126073120881894,51300569623605),(165070502558748,-82791628184599),(-53975992289744,-3792549909802),(-82707494834572,37798938364468),(27072874372831,-782074506820),(38471060151836,-12235292769400),(-12758066981154,-551312228292),(-15831139075332,3255490887770),(5288809960011,786659194212),(5999593524945,-1013875438885),(-1989826902336,-421764076000),(-2268605069829,492801551550),(736217245151,137571704709),(915454474126,-270098755411),(-290739002902,-26766507081),(-393292430488,129233097712),(124097391351,1677494885),(170846417270,-52782309791),(-54209381274,186487971),(-72200366286,19589617831),(23055040878,428835496),(29563837882,-7303068618),(-9439515738,-398831046),(-11955361377,2961414388),(3789868186,165831021),(4881106578,-1292391960),(-1532398573,-32747880),(-2028917636,568348256),(632821838,-5026539),(852355211,-241274024),(-265411096,7075746),(-357608774,98747065),(111441301,-3484332),(148928028,-39888765),(-46411123,1364491),(-61670409,16305200),(19176970,-573726),(25530775,-6801172),(-7909940,288843),(-10608587,2868442),(3275134,-154015),(4425205,-1207024),(-1362990,77624),(-1848691,503592),(568715,-36180),(771729,-208813),(-237196,16005),(-321712,86572),(98758,-6972),(134040,-36036),(-41077,3064),(-55880,15060),(17093,-1362),(23322,-6303),(-7122,606),(-9741,2635),(2971,-267),(4070,-1100),(-1240,116),(-1701,459),(518,-50),(710,-192),(-216,22),(-297,80),(90,-9),(124,-33),(-38,4),(-52,14),(16,-2),(22,-6),(-7,1),(-9,2),(3,0),(4,-1),(-1,0)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((-4541703663079902381,-7088842934732234149),(-658234851100783115,609253095759954983),(3729289792735380943,6252514996307541351),(1418710030380880334,-774072003535887573),(-2364202910915967116,-3824671832510836150),(-1169734375562383458,733767610125693399),(1453726728883239659,1884680021744032514),(821917535221196817,-558647276734516745),(-787018336318378338,-842406002088615671),(-497959049629564043,282940755815443452),(355753309976346050,344730454429549112),(238397059213688255,-97386646437356980),(-136431794833523469,-126232785137448199),(-88175563110225385,26462548716536796),(46420465912763385,40408424306078766),(26346646216382952,-10074242804922000),(-15370780016867533,-11020602790167392),(-7995961717230982,6609533731280860),(5716893919411659,2546790645857910),(3598487783102956,-4048819228441684),(-2526313249749346,-597142736081367),(-2066752722426370,1877090305713989),(1182847135965119,239656210448040),(1072000748146390,-661041923280524),(-518072164658066,-143444572691636),(-457535428765038,190616825787343),(202878023288669,76436868016674),(165702430382024,-58645895299242),(-72685153374486,-31370451977388),(-56683014199425,27007675626009),(25885374500362,9568435171615),(21604879967687,-15134602854443),(-10153251541395,-2053525538033),(-9741283193489,7601411525738),(4449526789120,307802428701),(4616919209670,-3198807127985),(-2001654601032,-89680936055),(-2057365928647,1175091024534),(857548987479,74603688892),(840479905499,-418108343430),(-343703112136,-46087892964),(-325935786936,163769978077),(132574486852,18600201828),(127671751162,-72631401043),(-51758975631,-4697821764),(-52761920300,33297480899),(21177250173,387805353),(22770560630,-14561013264),(-9001095272,255692140),(-9851960289,5973487961),(3838973656,-139033110),(4156046135,-2366267315),(-1602364949,39638570),(-1708427717,946840445),(653450806,-12243510),(696400734,-393155717),(-264344045,8329408),(-286761286,167872703),(107936959,-6394084),(119981492,-71751064),(-44771720,3902212),(-50621339,30158631),(18744023,-1951732),(21303560,-12469901),(-7837213,865274),(-8897301,5131884),(3254152,-369067),(3695823,-2126407),(-1343818,161222),(-1535276,889825),(554819,-73158),(640217,-374203),(-229963,33601),(-267979,157109),(95725,-15189),(112303,-65664),(-39920,6697),(-47009,27361),(16635,-2902),(19644,-11403),(-6921,1252),(-8203,4764),(2877,-542),(3428,-1994),(-1197,236),(-1434,836),(499,-102),(600,-350),(-208,44),(-251,146),(87,-19),(105,-61),(-36,8),(-44,26),(15,-3),(18,-11),(-6,1),(-8,4),(3,-1),(3,-2),(-1,0)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((-1366701591976012724,-1127048307180180631),(-62917597390826331,79675320588359617),(1232845404487125951,1018074660339689591),(151272679669926867,-206900681741942345),(-940330066299983959,-778718069909738324),(-194219550026461990,224774885913051650),(604408225790728741,502132667687072651),(161852756348147800,-171234725025404433),(-346737839146573567,-270506330406198855),(-106190572694599274,115028011524624625),(185081340782103324,128724182318422132),(64062748772803064,-69007284101992853),(-91173847981408128,-57439611158249954),(-36182326313636340,34984458293397407),(40754994407327779,24457959726069435),(18078295455194385,-14816675711554207),(-16561445734758966,-9729834682139501),(-7679462739924493,5581297361092734),(6286165847114991,3495246128504941),(2803588310547834,-2190912082594186),(-2351696062924495,-1100296821467449),(-969619779731276,1028716607997214),(924121443029424,300560048920812),(385685337527759,-531758506692969),(-391270492944648,-76723818497333),(-189632947924752,257922953197585),(171974251116011,24253633671104),(97589854925521,-109521731362300),(-74044129322711,-11431768411666),(-45507509935816,41290700950067),(30187738026969,5909750020664),(18592243098068,-15025199796762),(-11680188822455,-2581095943011),(-6927823067508,5972266461923),(4440744330162,860270342405),(2593448228405,-2701263247671),(-1742998271567,-193426593718),(-1074683952146,1271926150093),(724255735457,15229535025),(489532531319,-568662219478),(-311603949102,7734529352),(-224460262693,235027936347),(133030932565,-3089560166),(97310715663,-92291034533),(-54911138636,183144044),(-39640073729,36445476768),(21962891324,69411310),(15702942692,-15139407229),(-8712434446,185616005),(-6343908575,6581186218),(3519554623,-244501772),(2676390572,-2876525008),(-1461335236,168139521),(-1159742515,1225296103),(615793079,-85389511),(499863655,-506706831),(-258270288,36821084),(-210481713,206964749),(106707288,-15129156),(86891396,-85317722),(-43570011,6529309),(-35740863,35827998),(17777446,-3031456),(14861152,-15217364),(-7316942,1441706),(-6262083,6450947),(3041620,-667346),(2652575,-2708681),(-1269612,295897),(-1119106,1128231),(528625,-127303),(468652,-469324),(-219001,54424),(-195381,196085),(90467,-23518),(81515,-82352),(-37409,10285),(-34140,34658),(15522,-4507),(14345,-14565),(-6460,1960),(-6031,6104),(2691,-844),(2532,-2554),(-1120,361),(-1061,1069),(466,-154),(444,-448),(-193,66),(-186,188),(80,-28),(78,-79),(-34,12),(-33,33),(14,-5),(14,-14),(-6,2),(-6,6),(2,-1),(2,-2),(-1,0)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((-368778251336063637,-145075963218567453),(-5274814864406639,16437189706954473),(344857022604399253,136560059627923751),(15518730231040112,-42466750163877842),(-281475730166447751,-113311692559054787),(-20821409053133025,53174444106188080),(203868363342587472,82557806894084978),(21670887939043614,-49977482040455562),(-132239531695616192,-53758906156041574),(-18552810190405228,38000326056570802),(77541479746803857,30992514587050402),(13028438879008192,-24929096720542768),(-41971606325917741,-15795487917789279),(-7982480094006143,14907802289150711),(21345226210836847,7340997926436691),(4592360955121948,-8243032750756525),(-10242111477939032,-3249374655527859),(-2531520356033406,4160109925635495),(4622996980181513,1397828125364538),(1293722692203623,-1905152643323932),(-1966006173896045,-572407469835082),(-589982623441503,811552743587137),(798902088231580,212464968876338),(238170506672038,-341848318295705),(-319065289550109,-67116178486954),(-89087305515651,152012495643058),(129480088751526,16426927528262),(34662862806315,-71748782790968),(-54378093184532,-2438083862189),(-15619258332745,33946055444731),(23393258396916,-84774234630),(7790883629031,-15230927783000),(-10025137480186,125425794818),(-3790089535474,6379002165589),(4181549021380,-134015265),(1674605966679,-2558898646535),(-1688520245582,-13150403899),(-671188206474,1036578929146),(669401617357,-6881000914),(257225894710,-442165176206),(-267238616090,15679430645),(-102540058162,197050627937),(109567538284,-12940516692),(44639398810,-87886756858),(-46074111005,7401944582),(-20447863032,37926748056),(19494043266,-3420196498),(9201363238,-15767964385),(-8137941373,1410630034),(-3924956830,6447512408),(3329396072,-577256989),(1598716505,-2667476856),(-1345533424,255032713),(-644285932,1132269468),(545496116,-121429225),(266619291,-488510109),(-224361458,58380933),(-114365726,210060360),(93548766,-26935481),(49781802,-88928298),(-39146604,11802261),(-21417195,37121755),(16278126,-5007285),(9010475,-15443531),(-6706656,2120901),(-3734282,6469026),(2749944,-915852),(1548681,-2734968),(-1130206,402802),(-649900,1160958),(467564,-177618),(275786,-491437),(-194484,77429),(-117305,206826),(80980,-33259),(49615,-86700),(-33631,14163),(-20831,36346),(13923,-6032),(8715,-15279),(-5757,2582),(-3652,6440),(2385,-1110),(1537,-2716),(-990,477),(-648,1144),(412,-204),(274,-481),(-171,87),(-115,202),(71,-37),(48,-85),(-30,16),(-20,36),(12,-7),(9,-15),(-5,3),(-4,6),(2,-1),(2,-3),(-1,1)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((-92287264700856299,-6215044723189202),(-104102295485693,3201666567295452),(87560164288916299,6089791633471145),(352119141152971,-8604627017057574),(-74951875323800014,-5597706473074195),(-747602932761550,11632513078067196),(58092169968895905,4755222216858799),(1117609379178898,-11907792818437272),(-41019605995668923,-3600789463639771),(-1274371293255437,10226870014484731),(26609335871974429,2434513736306384),(1225058964441177,-7670689132553491),(-15955648338113305,-1477608408055902),(-996152477016041,5127000180864371),(8906906253636888,786432675807454),(689321755438553,-3123336923422853),(-4677430496280820,-359700061132930),(-425450010681715,1772912181172850),(2334324489523892,143317994587532),(247885328910445,-948260424858772),(-1113493297241624,-52333621973548),(-139255046065842,477877027203980),(508593542993152,18154236175432),(73588762305469,-226772794696682),(-222950979467288,-5167647675349),(-35200497253100,102446914686932),(94522849676424,51413868086),(14932986052185,-45267217284163),(-39343603033337,1565749806729),(-5724787650889,20218112160695),(16382906874212,-1572798705765),(2157126265314,-9267422251230),(-6917434932557,1061997725889),(-912175492531,4294001792394),(2961287476500,-575884031580),(448349119653,-1953471200155),(-1269394151363,269215602430),(-228427234263,856556558944),(536940432391,-115118984797),(108130340744,-363204929954),(-222531835022,48268836606),(-45903304529,152267994527),(90757086214,-21173800626),(17913329548,-64781362942),(-36903601132,9884617163),(-6916721943,28247552951),(15165275358,-4728391146),(2878817028,-12464640449),(-6327882344,2210525213),(-1310905437,5450535552),(2662578348,-987175739),(611083539,-2334230339),(-1116374177,423298276),(-273162782,982463801),(462764788,-178491360),(114808032,-412042502),(-189783537,76051446),(-46364967,174438475),(77593992,-33157637),(18807235,-74741994),(-31902933,14668238),(-7933990,32165223),(13236335,-6466140),(3470624,-13768366),(-5522452,2805621),(-1526434,5837582),(2301692,-1197910),(657375,-2458796),(-954073,507821),(-275794,1035475),(393445,-215976),(114236,-437996),(-162058,92579),(-47609,186059),(66947,-39880),(20161,-79093),(-27775,17154),(-8634,33530),(11552,-7336),(3695,-14164),(-4802,3119),(-1567,5971),(1992,-1323),(659,-2518),(-825,562),(-276,1064),(341,-239),(116,-450),(-142,102),(-49,190),(59,-43),(21,-80),(-24,18),(-9,34),(10,-8),(4,-14),(-4,3),(-2,6),(2,-1),(1,-3),(-1,1)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((-21455316369805596,5189605758372360),(167715232096936,609430601385279),(20569486975565175,-4936394449607328),(-446397269388912,-1682928191152059),(-18137809711955015,4253169860691298),(585346253095412,2371776772351611),(14737056837670864,-3340349211905821),(-575878400947750,-2590518711920861),(-11069068740076753,2409482989295485),(463401312827184,2402729212249532),(7714273780746270,-1611678474280814),(-318246439940332,-1965878063377744),(-5012154565267715,1011280591466101),(189522466812174,1451776625215914),(3051651373322714,-600384830272309),(-97281800526205,-981315608434782),(-1749294347342248,340141514217594),(42883987752653,613331806676722),(948946387303798,-186024274636740),(-16251648683131,-358401794147669),(-490288425443489,99038130668192),(4928197212145,198077680895103),(242878191103890,-51281938743663),(-552831296013,-104395342829509),(-115955709863750,25679055580175),(-811737254847,52652657888262),(53520375277802,-12439729652604),(874473745803,-25461200668699),(-23944850796955,5905200170698),(-520409217501,11874859030137),(10433414647428,-2804755258114),(196848298197,-5413028433119),(-4465403904373,1352314253254),(-30919855876,2454658199575),(1898452086851,-659165018008),(-16583161563,-1121296087104),(-809605198340,318616058609),(15055389571,515394154499),(347445070994,-149700060553),(-5613847534,-235384565113),(-149357433169,67732314430),(577893684,105438190079),(63766950459,-29650963361),(557545131,-46153534978),(-26869954395,12764911964),(-335093393,19900488737),(11175105170,-5513080249),(52207395,-8574177500),(-4616544663,2417942012),(42104415,3730790092),(1911243067,-1074059020),(-36319009,-1638586579),(-797457270,476978628),(14598571,719536383),(334977067,-209157230),(-3006882,-312844497),(-140769042,90195409),(-104328,134301420),(58804247,-38450164),(206468,-57210064),(-24366528,16366675),(48119,24382631),(10045734,-7011201),(-110494,-10451428),(-4144096,3025403),(69871,4501088),(1717718,-1308076),(-27549,-1937557),(-715401,563054),(7537,829843),(298334,-240583),(-1637,-353349),(-124084,102225),(584,149999),(51396,-43383),(-420,-63716),(-21233,18455),(273,27131),(8775,-7874),(-135,-11570),(-3636,3362),(53,4931),(1510,-1433),(-18,-2096),(-628,609),(6,889),(261,-258),(-3,-377),(-108,109),(1,160),(45,-46),(-1,-68),(-19,20),(0,29),(8,-8),(0,-12),(-3,4),(0,5),(1,-2),(0,-2),(-1,1)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((-4588504433271907,2753066753087079),(70368572282006,110533677086079),(4430871024204409,-2648316393433762),(-193910362817414,-309666597428303),(-3990708986592352,2359145676919847),(273399522507509,450305149301067),(3355641109358913,-1950245592949613),(-298524389317857,-514261376461399),(-2638205833876499,1500980579926574),(277083023391659,504785673682826),(1943531829241255,-1080063816447993),(-227155662433436,-441819266870609),(-1345205088963026,729924609074207),(167991520398272,351505571161825),(877385842033737,-465608158181851),(-113797798472471,-257417795695494),(-541113924616321,281799882237764),(71401271921265,175227332577129),(316725004089180,-162608896558057),(-41859401908377,-111708678152512),(-176585200831677,89891090822035),(23151663135137,67119103411039),(94140777604373,-47856305731015),(-12212430924553,-38261741386905),(-48202605550531,24661376495813),(6196518718394,20840658914788),(23816709524033,-12347897525168),(-3035604819138,-10912939794181),(-11403679416090,6022421705521),(1439886608243,5515902665179),(5308216451492,-2869780904628),(-668026264323,-2698656066673),(-2408401992006,1343118546489),(309666878337,1283134241728),(1068650265202,-622069971407),(-146733243742,-597287696880),(-466186422170,287149410470),(71382444313,274976992243),(201375737907,-132487558530),(-34904744573,-126332210937),(-86746864488,60920019794),(16642877040,58089642341),(37414885313,-27735973009),(-7592115657,-26616481604),(-16144040904,12434411348),(3319704252,12061968681),(6937212733,-5483909862),(-1422475220,-5381764255),(-2954538349,2389849256),(616170943,2368495100),(1245112011,-1037009615),(-274816097,-1035610387),(-520617343,451022192),(125093172,453421474),(217194585,-196990247),(-56660321,-199426998),(-90866810,86125880),(25035966,87850262),(38177514,-37495724),(-10765347,-38531223),(-16064325,16199478),(4567108,16760379),(6739357,-6948353),(-1949316,-7235000),(-2810677,2969554),(846244,3112598),(1165898,-1269808),(-371830,-1340564),(-482620,544385),(163049,578941),(200100,-233752),(-70584,-250250),(-83228,100253),(30140,107927),(34682,-42852),(-12793,-46353),(-14439,18250),(5449,19835),(5993,-7756),(-2339,-8476),(-2480,3296),(1009,3623),(1025,-1402),(-434,-1551),(-424,597),(186,664),(176,-254),(-79,-284),(-73,108),(34,121),(30,-46),(-14,-52),(-13,19),(6,22),(5,-8),(-3,-9),(-2,3),(1,4),(1,-1),(0,-2),(0,1)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((-873130918514468,978994515625017),(21341489946382,18176156169526),(847823160244204,-947665059560174),(-59812245205562,-51552438508808),(-776313649110187,859900100803520),(87040983914336,76815249394418),(670541884014744,-732201615014796),(-99587299884148,-90886443992863),(-546711143301504,586104874297253),(98125320346033,93390328644390),(421188131156140,-442053079124258),(-86385064288950,-86301991732084),(-307022566114775,315006599927930),(69317573166060,73029091468030),(212135366426251,-212734341649027),(-51344887624720,-57228129928158),(-139220150969982,136589647522378),(35435975216461,41853982996114),(86981731089970,-83663031571011),(-22965357812938,-28746911550233),(-51869442530451,49059004943400),(14069463503291,18646165213641),(29605447611716,-27637182996888),(-8196097976199,-11477724773253),(-16220127866811,15009950161916),(4566690072618,6734614404662),(8555591926301,-7887898409599),(-2448544519040,-3783790449374),(-4358831231452,4025858469829),(1270535713981,2045499889853),(2152442552175,-2002553976525),(-640922252407,-1068916509322),(-1033716582276,973815809621),(315539822561,541994703443),(484205325917,-464333181504),(-152352023038,-267443423664),(-221753173675,217836385419),(72638324610,128833945356),(99553147664,-100958026408),(-34452116641,-60871593072),(-43969894510,46410138188),(16323762098,28388503999),(19200048834,-21219164351),(-7711931324,-13151807852),(-8333353523,9653047462),(3608485329,6074892983),(3609406877,-4362043234),(-1661064605,-2795874379),(-1561596626,1953489605),(750815125,1277267408),(673432812,-866100198),(-334820474,-577119239),(-288486982,380619457),(148623438,257786792),(122494071,-166321605),(-66170237,-114210407),(-51590185,72522431),(29591351,50446897),(21625683,-31619896),(-13227080,-22297671),(-9060579,13781544),(5870119,9863437),(3803692,-5993042),(-2577793,-4353926),(-1598995,2595160),(1122376,1911684),(671133,-1118439),(-487229,-834018),(-280423,480289),(211942,362162),(116541,-205935),(-92489,-157011),(-48253,88307),(40377,68112),(19964,-37881),(-17564,-29566),(-8272,16241),(7598,12822),(3433,-6950),(-3272,-5545),(-1425,2967),(1407,2390),(590,-1264),(-606,-1028),(-243,538),(261,442),(100,-229),(-112,-190),(-41,98),(48,82),(17,-42),(-21,-35),(-7,18),(9,15),(3,-7),(-4,-6),(-1,3),(2,3),(0,-1),(-1,-1),(0,1)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((-134268252203253,295208465939390),(5647620808545,2431624432309),(131042532811222,-287028295070249),(-15993258219848,-6983826194835),(-121815817785481,263879306655508),(23759708314181,10659631759273),(107840886591823,-229537508065290),(-28020324059591,-13062819867061),(-90907732546273,189114314841523),(28710453808836,14034670015523),(72972599322683,-147785909330993),(-26496042974463,-13672342308811),(-55793795162913,109731437548218),(22440817785112,12278997001147),(40656920481878,-77567121716138),(-17647685191789,-10264756862058),(-28262293887408,52315167225265),(12993557278208,8040684795274),(18765495009579,-33744280762763),(-9014317738087,-5932246173175),(-11919371674835,20867013252872),(5924354544196,4139513690405),(7254998193088,-12403054790810),(-3706584954605,-2742578691511),(-4240078417291,7105148583242),(2217591929866,1731763955346),(2384613390190,-3933491719128),(-1274022270386,-1045914502337),(-1293480539048,2110276076168),(705731168253,606245028743),(678281706913,-1100235310184),(-378514706293,-338395212961),(-344699498387,559089673447),(197374620660,182557285114),(170218090398,-277702219411),(-100436532245,-95536971841),(-81898504757,135196796081),(50042754849,48662330902),(38488054140,-64679617254),(-24495658977,-24193722280),(-17705035899,30486524807),(11823328903,11773427092),(7989625296,-14195766313),(-5648688737,-5626970567),(-3546496219,6547368887),(2678993492,2652957110),(1554257983,-2997469567),(-1262365586,-1239735374),(-675459060,1363669242),(590220327,576242695),(292228518,-616493705),(-273206708,-266667820),(-126108997,276774285),(125055154,122667904),(54246537,-123334882),(-56669571,-55951677),(-23200225,54572660),(25507008,25275725),(9840476,-24010643),(-11445355,-11323045),(-4136913,10524556),(5130173,5046510),(1727126,-4603118),(-2295705,-2244938),(-718658,2009949),(1023318,998172),(298982,-875774),(-453507,-443158),(-124466,380439),(199800,196025),(51752,-164681),(-87665,-86260),(-21426,71056),(38399,37774),(8815,-30591),(-16815,-16491),(-3604,13154),(7360,7192),(1468,-5653),(-3216,-3137),(-598,2428),(1401,1367),(243,-1041),(-608,-595),(-99,446),(263,258),(40,-190),(-114,-112),(-16,81),(49,48),(7,-35),(-21,-21),(-3,15),(9,9),(1,-6),(-4,-4),(0,3),(2,2),(0,-1),(-1,-1),(0,0)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((-10131153049376,80071553984632),(1367274396345,147807885853),(9989074552943,-78117000263173),(-3901597851257,-439375982400),(-9565417047673,72544810294176),(5884805448935,715050788392),(8873099068980,-64155684600818),(-7096816502811,-954641650303),(-7945466397771,54065384435756),(7486475504521,1132537639659),(6843697739820,-43456311111271),(-7157355520567,-1226541135264),(-5652994715362,33352386273433),(6315007786344,1227040235730),(4468499969465,-24474928511615),(-5198948363835,-1141761242348),(-3376310227558,17198493156872),(4023831145384,993109750655),(2437730698455,-11591832163692),(-2944523739016,-810903787073),(-1682556147299,7507257468340),(2046682556952,624066707756),(1111242419969,-4680539527023),(-1356659524663,-454363815596),(-703169869759,2814827791506),(860688594390,314049829477),(426957254086,-1636243012224),(-524404589452,-206779141857),(-249201358393,921341604428),(307863457311,130145168484),(140089531681,-503650689747),(-174698469613,-78561021039),(-75998929612,267884363328),(96118167236,45624376887),(39864541973,-138953425883),(-51435953140,-25569250469),(-20257130613,70455508134),(26855406769,13872050452),(9992241576,-35003438588),(-13721432572,-7309418650),(-4794650335,17078729399),(6879674167,3752435579),(2242472516,-8201619424),(-3393569205,-1882217812),(-1024063769,3884635654),(1651061487,924941476),(457356974,-1818394219),(-794246597,-446598407),(-200156778,842850538),(378564800,212623005),(86088663,-387491333),(-179007019,-100205245),(-36537686,176902937),(83994400,46904829),(15369884,-80245007),(-39091333,-21843784),(-6428307,36169995),(18037900,10117101),(2673729,-16199751),(-8255409,-4652468),(-1102574,7211085),(3752721,2121390),(448591,-3192578),(-1697610,-959339),(-179317,1407374),(765378,431137),(70325,-618413),(-344085,-193084),(-27111,271046),(154162,86337),(10309,-118508),(-68778,-38549),(-3871,51674),(30545,17164),(1428,-22464),(-13511,-7609),(-511,9737),(5960,3357),(173,-4210),(-2624,-1475),(-53,1817),(1154,647),(14,-783),(-506,-284),(-2,337),(222,124),(-1,-145),(-97,-54),(1,62),(42,24),(-1,-27),(-18,-10),(0,11),(8,4),(0,-5),(-3,-2),(0,2),(2,1),(0,-1),(-1,0),(0,0)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((3512350370136,19885345949362),(306724776276,-59403788191),(-3411235322777,-19453096402219),(-880564272260,166932821814),(3125155655229,18213452859653),(1344140983376,-243974407785),(-2701045140936,-16325025508129),(-1649949475949,280032739349),(2202746888270,14013824263117),(1781357406881,-275307387145),(-1695272476530,-11528037372998),(-1751930966469,238965375504),(1231362645736,9094411076454),(1597608612427,-184875230463),(-844000992605,-6886592319249),(-1365147296825,126914694792),(545625944521,5010675038952),(1100766340951,-75511823668),(-332326485401,-3507174709997),(-841882212013,36241615709),(190313603658,2364525294862),(613218487347,-10261165880),(-102114282469,-1537647614794),(-426853435702,-4248054395),(51026110094,965910698976),(284813541462,10436037127),(-23495795703,-587029068475),(-182671221845,-11503845343),(9776337844,345726481887),(112916890265,10003448634),(-3526944763,-197650820988),(-67445220378,-7631054256),(984022503,109883167243),(39025480583,5320240242),(-107575666,-59514844863),(-21929444968,-3461565123),(-107696892,31462294165),(11996518466,2128364801),(106956094,-16264880826),(-6404749733,-1247200062),(-61966699,8238497727),(3345355216,701078565),(25381133,-4096670922),(-1713650984,-380119883),(-5251012,2003717949),(862834342,199744233),(-2992771,-965753899),(-427924880,-102145120),(4961858,459491403),(209454915,51017688),(-4378472,-216162865),(-101364913,-24975298),(3137290,100702508),(48579907,12029953),(-2002669,-46520459),(-23084855,-5725596),(1181635,21333619),(10884357,2703296),(-657316,-9719034),(-5093180,-1269357),(349530,4400462),(2365490,593004),(-179742,-1980571),(-1090760,-275235),(90292,886373),(499728,126692),(-44655,-394624),(-227721,-57803),(21842,174903),(103324,26175),(-10580,-77231),(-46710,-11797),(5072,33996),(21042,5305),(-2404,-14923),(-9443,-2383),(1127,6533),(4221,1068),(-523,-2852),(-1880,-477),(241,1241),(835,212),(-111,-539),(-370,-94),(51,233),(163,41),(-23,-101),(-72,-18),(10,44),(32,8),(-5,-19),(-14,-4),(2,8),(6,2),(-1,-3),(-3,-1),(0,1),(1,0),(0,-1),(-1,0),(0,0)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((2321929040175,4511911566202),(63424916940,-33858223891),(-2270261654420,-4424068609875),(-183008405472,96863269897),(2122273434531,4170877579303),(282180512758,-146829614352),(-1897395263630,-3781318322728),(-351589037068,178356413099),(1623169872766,3297465436689),(387100023613,-189882727107),(-1329599887806,-2766917887607),(-389950337311,183485501714),(1043777635480,2235099643955),(365730985357,-163788539734),(-786099834535,-1739146652249),(-322626439689,136461916223),(568657811182,1304416386030),(269469165590,-106833450085),(-395652205120,-943811509168),(-214116874701,78965477113),(265163072235,659379841107),(162448212620,-55303594029),(-171457739696,-445246610056),(-118033701721,36802753775),(107155782198,290904775193),(82348316096,-23325346976),(-64851864814,-184116330710),(-55294759774,14107613144),(38086906393,113022084664),(35813607460,-8156531049),(-21754052866,-67380080721),(-22421265793,4515209652),(12112928320,39065488857),(13596120201,-2396920189),(-6591621467,-22058385501),(-8002065988,1222136670),(3514699729,12148539196),(4580428010,-599498719),(-1841007434,-6536040411),(-2555072944,283455259),(949709089,3440563379),(1391763386,-129519046),(-483662562,-1774859955),(-741764717,57409965),(243706315,898722295),(387597556,-24819273),(-121719904,-447432828),(-198962350,10539403),(60341487,219370793),(100521032,-4434308),(-29716829,-106087051),(-50072751,1866952),(14544976,50678619),(24632227,-794689),(-7076321,-23947928),(-11984010,344737),(3421711,11208470),(5773861,-152656),(-1643949,-5201854),(-2757841,68513),(784424,2396224),(1306950,-30752),(-371579,-1096438),(-614833,13633),(174711,498612),(287217,-5941),(-81561,-225437),(-133280,2562),(37832,101371),(61467,-1111),(-17453,-45352),(-28194,492),(8015,20198),(12871,-223),(-3666,-8959),(-5852,102),(1670,3960),(2651,-46),(-758,-1745),(-1196,21),(342,767),(538,-9),(-154,-336),(-241,4),(69,147),(108,-2),(-31,-64),(-48,1),(14,28),(21,0),(-6,-12),(-9,0),(3,5),(4,0),(-1,-2),(-2,0),(1,1),(1,0),(0,0),(0,0),(0,0)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((895985479804,913813317460),(11778102503,-11873461566),(-878476573218,-897902475586),(-34143300106,34199134285),(828034993309,851831218245),(53133744105,-52546874381),(-750496525859,-780296150107),(-67115386719,65136648160),(654308451580,690236391437),(75232752843,-71242243307),(-548985391356,-589719399506),(-77471289351,71198538821),(443557266128,486753138631),(74554142788,-66170703529),(-345356777139,-388264999885),(-67714954901,57784108609),(259348351096,299420080234),(58414551114,-47735895107),(-188022401846,-223348190949),(-48072099644,37487589824),(131735182354,161245428527),(37864875228,-28090839948),(-89300673096,-112742811495),(-28622183791,20147139324),(58640774446,76404122596),(20809815565,-13867207816),(-37351020880,-50226853158),(-14581433052,9181995332),(23107995605,32058544891),(9865046944,-5861925035),(-13906253948,-19886966083),(-6455434571,3616182805),(8152804177,12002369620),(4092759112,-2160295491),(-4663820371,-7055416403),(-2518241847,1252534448),(2607525956,4044312409),(1506242953,-706429301),(-1427248485,-2263431943),(-877282712,388478104),(766114650,1238362110),(498385225,-208795461),(-403967221,-663223007),(-276634068,109948342),(209594040,348168941),(150277540,-56864537),(-107174933,-179405546),(-80032220,28956655),(54094737,90866364),(41855561,-14552215),(-26988270,-45300601),(-21532033,7232554),(13325646,22261160),(10913393,-3561081),(-6518427,-10797628),(-5457985,1739272),(3161566,5176190),(2697140,-843439),(-1521449,-2455387),(-1318614,406353),(726839,1153828),(638502,-194555),(-344841,-537664),(-306521,92570),(162529,248664),(146000,-43764),(-76116,-114226),(-69040,20555),(35428,52146),(32427,-9592),(-16394,-23668),(-15133,4451),(7546,10685),(7020,-2055),(-3456,-4799),(-3239,945),(1576,2146),(1487,-433),(-716,-955),(-680,198),(324,424),(310,-90),(-146,-187),(-140,41),(66,83),(63,-18),(-29,-36),(-29,8),(13,16),(13,-4),(-6,-7),(-6,2),(3,3),(3,-1),(-1,-1),(-1,0),(1,1),(1,0),(0,0),(0,0),(0,0)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((284891878707,153835462354),(1820826533,-3478380990),(-279867229950,-151491883461),(-5305741357,10063591549),(265332028579,144670782624),(8341766063,-15600837542),(-242805126467,-133971087805),(-10697090576,19596902875),(214518201048,120296590918),(12228919164,-21813200668),(-183045027571,-104732594566),(-12896944416,22278214473),(150913864562,88405983017),(12759628123,-21244613071),(-120283666684,-72353204550),(-11954901659,19109130942),(92737735101,57417434090),(10670160930,-16320130372),(-69211719853,-44188393293),(-9108512465,13296051735),(50039161017,32988212958),(7458336903,-10369882294),(-35076173604,-23897059684),(-5871455364,7764487090),(23860499036,16805657992),(4452303912,-5594819005),(-15766387854,-11479483032),(-3257508806,3887932375),(10130149854,7621021295),(2303110541,-2610707382),(-6335781955,-4920752166),(-1575811315,1697087545),(3861695146,3092525274),(1044882641,-1069866067),(-2296484757,-1893322221),(-672373313,655229153),(1334109418,1130209564),(420472468,-390528220),(-758078816,-658469607),(-255892279,226917634),(421891277,374798681),(151769955,-128768230),(-230265684,-208646939),(-87851543,71490074),(123419647,113727104),(49702829,-38899960),(-65050074,-60765423),(-27524377,20781706),(33759344,31864296),(14941574,-10919202),(-17273634,-16418427),(-7962633,5652029),(8724824,8322826),(4171936,-2886736),(-4355331,-4155859),(-2152147,1456874),(2151011,2046636),(1094644,-727428),(-1052048,-995267),(-549693,359720),(509989,478482),(272865,-176326),(-245205,-227664),(-134043,85733),(117007,107316),(65229,-41372),(-55441,-50162),(-31471,19823),(26097,23269),(15066,-9434),(-12208,-10720),(-7161,4461),(5678,4907),(3381,-2096),(-2626,-2233),(-1586,980),(1209,1011),(740,-455),(-554,-455),(-343,211),(252,204),(158,-97),(-115,-91),(-73,45),(52,40),(33,-20),(-23,-18),(-15,9),(11,8),(7,-4),(-5,-3),(-3,2),(2,2),(1,-1),(-1,-1),(-1,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((80571535204,15921607130),(169144872,-913440667),(-79273654500,-15744697087),(-498494153,2651901502),(75506788038,15222821829),(801199426,-4139458848),(-69630438035,-14382597798),(-1060359633,5253425057),(62179184243,13268163554),(1261136091,-5927474060),(-53781235215,-11939710353),(-1392573309,6156290619),(45070608970,10469892683),(1449471001,-5988494477),(-36609969894,-8937881241),(-1433598083,5510884009),(28836567542,7421747240),(1353691248,-4828687207),(-22036800980,-5990615166),(-1224093321,4046617141),(16347951001,4698235987),(1062354522,-3254356159),(-11780456635,-3579255357),(-886437369,2518239077),(8251694088,2648675534),(712217543,-1879064326),(-5622470481,-1904171978),(-551789127,1354645683),(3729552577,1330324632),(412774270,-945130613),(-2410430757,-903598623),(-298539051,639186435),(1519229438,597039067),(209027179,-419648032),(-934639032,-383993832),(-141866435,267852600),(561791468,240580663),(93453376,-166448283),(-330257420,-146947801),(-59829383,100844140),(190075941,87580668),(37274148,-59651986),(-107216945,-50979527),(-22628165,34500027),(59338613,29009879),(13403578,-19536824),(-32257673,-16154650),(-7757289,10847952),(17244006,8812643),(4392476,-5914463),(-9074854,-4714550),(-2436760,3170749),(4706727,2476157),(1326212,-1673703),(-2408508,-1278221),(-709091,871036),(1217260,649258),(372965,-447483),(-608220,-324871),(-193239,227197),(300736,160321),(98753,-114121),(-147276,-78118),(-49839,56762),(71488,37625),(24868,-27979),(-34418,-17931),(-12281,13677),(16446,8464),(6009,-6634),(-7803,-3961),(-2915,3194),(3678,1839),(1403,-1528),(-1723,-848),(-670,726),(803,388),(318,-343),(-372,-177),(-150,161),(172,80),(70,-75),(-79,-36),(-33,35),(36,16),(15,-16),(-16,-7),(-7,7),(7,3),(3,-3),(-3,-1),(-1,2),(2,1),(1,-1),(-1,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((20766906809,-2185170952),(-25630367,-219825087),(-20459501768,2133896016),(72997898,640048122),(19564804151,-1986554666),(-109527912,-1004862332),(-18161236328,1761303911),(130565535,1286308353),(16366606320,-1484444109),(-134564457,-1467970826),(-14321576722,1185582495),(123098730,1546263706),(12171373296,-892692344),(-100145517,-1529426115),(-10049037627,628166572),(70922079,1434694879),(8062822062,-406560548),(-40646494,-1284460775),(-6289132827,234185026),(13547422,1102307856),(4771120552,-110233061),(7687938,-909693129),(-3521938456,28837087),(-22001208,723729008),(2531051969,18605704),(29689247,-556193810),(-1771838449,-41373728),(-31937741,413613251),(1208970425,47936969),(30327665,-298086505),(-804560329,-45130383),(-26432862,208483885),(522580556,37897633),(21563626,-141693088),(-331525252,-29431680),(-16656196,93693455),(205580450,21526077),(12274129,-60349998),(-124708864,-14985624),(-8675709,37911185),(74067257,9998738),(5906007,-23253633),(-43106764,-6425251),(-3884880,13943082),(24606175,3991147),(2475949,-8182466),(-13788678,-2403400),(-1532545,4705246),(7592595,1406426),(923228,-2654422),(-4112091,-801432),(-542335,1470831),(2192597,445524),(311221,-801443),(-1152119,-242020),(-174762,429934),(597162,128670),(96184,-227323),(-305598,-67046),(-51964,118597),(154550,34289),(27599,-61114),(-77308,-17234),(-14431,31137),(38281,8524),(7439,-15699),(-18779,-4154),(-3786,7839),(9132,1997),(1904,-3880),(-4406,-948),(-947,1904),(2110,445),(467,-928),(-1003,-207),(-228,449),(474,95),(111,-215),(-223,-43),(-53,103),(104,20),(25,-49),(-48,-9),(-12,23),(22,4),(6,-11),(-10,-2),(-3,5),(5,1),(1,-2),(-2,0),(-1,1),(1,0),(0,-1),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((4890193390,-2094674972),(-21398781,-48534590),(-4823536557,2061161848),(62071021,141680147),(4629041549,-1963847756),(-96715767,-223583374),(-4322383690,1811889868),(122396779,288411890),(3927328844,-1618938322),(-137546024,-332503294),(-3472662941,1401094194),(142076334,354664370),(2988714545,-1174691569),(-137208219,-356062431),(-2504053930,954326229),(125084050,339770994),(2042856789,-751446945),(-108283415,-310094590),(-1623236506,573659269),(89357245,271824019),(1256629786,-424719643),(-70470580,-229562024),(-948121869,305065632),(53198934,187219157),(697460118,-212660803),(-38477701,-147725744),(-500446293,143931414),(26670708,112954092),(350412795,-94619045),(-17708485,-83807366),(-239554813,60443286),(11247931,60413044),(159980294,-37537772),(-6817077,-42358488),(-104427400,22675668),(3924764,28918588),(66667412,-13331047),(-2129736,-19243717),(-41652698,7632224),(1073776,12494360),(25485681,-4258247),(-488529,-7922916),(-15281972,2317228),(186449,4911716),(8986936,-1231138),(-44596,-2979826),(-5187090,639425),(-12754,1770893),(2940745,-325164),(29339,-1031990),(-1638939,162221),(-28696,590310),(898666,-79596),(22446,-331778),(-485208,38531),(-15677,183409),(258177,-18471),(10183,-99824),(-135498,8807),(-6277,53546),(70201,-4196),(3714,-28334),(-35933,2008),(-2126,14805),(18186,-968),(1183,-7645),(-9108,472),(-643,3905),(4517,-233),(343,-1975),(-2220,116),(-179,989),(1082,-58),(92,-491),(-523,30),(-47,242),(251,-15),(24,-118),(-120,8),(-12,57),(57,-4),(6,-28),(-27,2),(-3,13),(13,-1),(1,-6),(-6,0),(-1,3),(3,0),(0,-1),(-1,0),(0,1),(1,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((1034536110,-879361991),(-8373886,-9654922),(-1021597884,866908556),(24397689,28254788),(983752820,-830615042),(-38354158,-44811024),(-923789287,773528443),(49192469,58234439),(845973739,-700246858),(-56284257,-67798068),(-755547511,616299754),(59473471,73197055),(658143403,-527454870),(-59043600,-74544770),(-559211898,439072669),(55618109,72311479),(463536953,-355606004),(-50022233,-67221789),(-374897341,280301471),(43138053,60132619),(295898278,-215112318),(-35780379,-51913935),(-227966799,160792784),(28610954,43350364),(171479590,-117118249),(-22096801,-35074751),(-125977641,83167240),(16508256,27536787),(90418913,-57607677),(-11945789,-21003051),(-63426449,38945514),(8382405,15580254),(43501380,-25712872),(-5709690,-11251777),(-29184263,16589985),(3778875,7918190),(19160810,-10467663),(-2432272,-5434695),(-12317402,6463810),(1523848,3641196),(7757094,-3909409),(-930088,-2383429),(-4788521,2317863),(553522,1525517),(2899257,-1348380),(-321480,-955557),(-1722770,770371),(182380,586261),(1005326,-432700),(-101161,-352610),(-576527,239182),(54916,208086),(325140,-130255),(-29208,-120593),(-180455,69963),(15238,68692),(98636,-37104),(-7807,-38494),(-53136,19451),(3933,21241),(28233,-10089),(-1951,-11551),(-14807,5184),(955,6196),(7671,-2640),(-461,-3281),(-3928,1334),(220,1717),(1990,-670),(-104,-888),(-998,334),(49,455),(496,-165),(-23,-231),(-244,82),(11,116),(119,-40),(-5,-58),(-58,19),(2,29),(28,-9),(-1,-14),(-13,5),(0,7),(6,-2),(0,-3),(-3,1),(0,2),(1,0),(0,-1),(-1,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((186290353,-292858159),(-2626136,-1635926),(-184192184,289055165),(7672053,4801172),(178037243,-277944889),(-12126048,-7657821),(-168229174,260384077),(15678971,10035971),(155392701,-237676692),(-18133508,-11814247),(-140308825,211411828),(19420147,12929640),(123837275,-183278659),(-19592442,-13379653),(-106836686,154888475),(18804594,13216914),(90092631,-127629383),(-17277529,-12537588),(-74261656,102570230),(15260981,11465814),(59836356,-80419360),(-12998621,-10136855),(-47132828,61533641),(10701342,8681512),(36298453,-45965905),(-8531192,-7213846),(-27335321,33535352),(6595939,5823338),(20133268,-23905642),(-4952319,-4571701),(-14506367,16658234),(3615006,3493764),(10227632,-11352791),(-2568239,-2601299),(-7058272,7570932),(1777518,1888487),(4769579,-4943225),(-1199638,-1337812),(-3157092,3161847),(790201,925454),(2047870,-1982480),(-508466,-625620),(-1302334,1219260),(319896,413597),(812377,-736035),(-196955,-267591),(-497314,436437),(118777,169556),(298936,-254382),(-70226,-105300),(-176541,145855),(40746,64142),(102492,-82331),(-23223,-38352),(-58530,45789),(13014,22527),(32899,-25111),(-7178,-13008),(-18214,13590),(3901,7391),(9938,-7264),(-2091,-4135),(-5348,3838),(1106,2280),(2840,-2006),(-578,-1240),(-1490,1038),(299,665),(772,-532),(-153,-353),(-396,270),(78,185),(201,-136),(-39,-96),(-101,68),(20,49),(50,-34),(-10,-25),(-25,17),(5,13),(12,-8),(-2,-6),(-6,4),(1,3),(3,-2),(-1,-2),(-1,1),(0,1),(1,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((23429446,-85708406),(-727330,-191842),(-23215774,84675192),(2129254,566038),(22585099,-81650799),(-3379367,-912374),(-21567858,76851793),(4396697,1214273),(20212771,-70610065),(-5127058,-1458119),(-18583810,63334441),(5547402,1634294),(16755976,-55466103),(-5665472,-1737962),(-14810117,47434620),(5515252,1769443),(12827199,-39620592),(-5149465,-1734062),(-10882617,32329126),(4630701,1641437),(9041226,-25776037),(-4022794,-1504283),(-7353675,20086356),(3383708,1336922),(5854439,-15302924),(-2760709,-1153729),(-4561652,11401794),(2188006,967751),(3478559,-8310864),(-1686616,-789697),(-2596163,5928619),(1265891,627377),(1896551,-4140633),(-926004,-485601),(-1356343,2832490),(660779,366445),(949825,-1898681),(-460357,-269778),(-651490,1247734),(313385,193892),(437825,-804254),(-208618,-136131),(-288392,508734),(135909,93429),(186265,-315973),(-86716,-62724),(-118014,192805),(54231,41219),(73383,-115651),(-33268,-26533),(-44806,68234),(20034,16741),(26877,-39624),(-11853,-10361),(-15847,22661),(6895,6295),(9190,-12773),(-3947,-3757),(-5245,7099),(2225,2204),(2948,-3894),(-1237,-1272),(-1632,2109),(678,723),(891,-1129),(-367,-405),(-480,597),(196,223),(255,-313),(-104,-122),(-134,162),(54,65),(70,-83),(-28,-35),(-36,42),(14,18),(18,-21),(-7,-9),(-9,11),(4,5),(5,-5),(-2,-2),(-2,3),(1,1),(1,-1),(0,-1),(-1,1),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)))
Field
TwoExp -70
off_m 0
off_n 0
num_m 41
num_n 101
(((94706808072774874599,0),(-219699952531848346916,0),(36541457498662845412,0),(146617037534522656093,0),(-42546930441784432422,0),(-61523176650953791248,0),(21147088534022005078,0),(19228999582909781092,0),(-7150255324224382009,0),(-4928488934461017073,0),(1818895761643028055,0),(1290697411174960962,0),(-404015437345307514,0),(-482666536484345935,0),(123848412142773414,0),(234969712198799107,0),(-62424325387105314,0),(-110121061424588480,0),(32388472632111394,0),(45344116160365693,0),(-14206136656303963,0),(-16931842847757767,0),(5366823274465199,0),(6198196298827370,0),(-1900284455222053,0),(-2397627388383264,0),(701963766486296,0),(993699855410673,0),(-285652335241180,0),(-422395184928313,0),(122903032865686,0),(176589119196940,0),(-52372080213325,0),(-71844958770289,0),(21506175689569,0),(28832607391152,0),(-8598028325951,0),(-11636550739249,0),(3434030995214,0),(4768488748821,0),(-1396113585839,0),(-1976261577143,0),(577884099657,0),(820493377830,0),(-240650166767,0),(-339193044296,0),(99769838431,0),(139653367435,0),(-41086509650,0),(-57480348135,0),(16876437392,0),(23727473352,0),(-6949522839,0),(-9828427673,0),(2874741768,0),(4078944136,0),(-1192919789,0),(-1693104558,0),(495337522,0),(702429514,0),(-205515103,0),(-291399308,0),(85216135,0),(120967038,0),(-35348684,0),(-50269670,0),(14680029,0),(20909613,0),(-6103779,0),(-8702055,0),(2539759,0),(3622536,0),(-1057093,0),(-1508351,0),(440044,0),(628262,0),(-183229,0),(-261804,0),(76328,0),(109147,0),(-31813,0),(-45522,0),(13265,0),(18992,0),(-5533,0),(-7926,0),(2309,0),(3308,0),(-963,0),(-1381,0),(402,0),(577,0),(-168,0),(-241,0),(70,0),(101,0),(-29,0),(-42,0),(12,0),(18,0),(-5,0)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((371762952039076398,-57860366860726504676),(-9202342293206775294,-6055202583764946143),(-1794753672548009681,26535796855288779260),(5420962248260601582,-3574057531791888055),(-7662079138951582438,-10795297016776692584),(-6494650236939149327,7465436893888438285),(6927650663636860598,4617998549613646457),(5150964402026350298,-5169323845910243890),(-3942991140362361967,-1656498592408125547),(-2940670283583734505,2472744119698820267),(1815692593936936796,504824300657694588),(1337334813785042171,-940607120719999544),(-720008015674450656,-146229328302488840),(-518583156870419525,314151184781062313),(255146641665612949,45242660626782833),(186369827202004098,-105458450740015835),(-85567712142398579,-14760292016127773),(-69267952525432961,40049211669379173),(29730790700716864,4505545068553724),(28561009394965474,-16768479249865034),(-11504984359362830,-1202069878467998),(-12596001777440472,6945857237219218),(4851691103912715,315397784084796),(5495178704872654,-2690783532247506),(-2062995123629481,-112785173157148),(-2280742556431350,991320652292335),(841938853935538,53140852372813),(907719624266290,-368974889011530),(-329375357230955,-22827223284284),(-358244148765067,145995406618645),(127281603574535,7258163879010),(144658981990116,-60911421691779),(-50293347755011,-1337812865370),(-60128334864214,25563669611491),(20563886232688,-98145222868),(25292239887766,-10440081626522),(-8567582523373,187680906260),(-10564532712359,4146837647377),(3557363418520,-88657008231),(4354127547563,-1636904438381),(-1456857133877,34405047604),(-1781112319785,656777970574),(590925582432,-16049694115),(730283360419,-269404546271),(-239984537027,9165986255),(-301777740628,111708654792),(98335594774,-5176829753),(125498262096,-46166533743),(-40646370084,2626671595),(-52260789406,18909876160),(16855313519,-1206888470),(21712911080,-7705773710),(-6977268899,524956695),(-8998387019,3146786964),(2879708695,-226624012),(3727507770,-1293332128),(-1187425235,99638930),(-1546585625,534480424),(490457209,-44459362),(643088391,-221251466),(-203147320,19789462),(-267761628,91475304),(84318052,-8683968),(111510400,-37761358),(-35019716,3755780),(-46423704,15587786),(14541282,-1612099),(19324573,-6444728),(-6036878,691590),(-8047214,2669930),(2507220,-297323),(3353407,-1107611),(-1042197,127897),(-1398350,459696),(433616,-54898),(583346,-190789),(-180525,23481),(-243402,79194),(75182,-10013),(101575,-32890),(-31317,4264),(-42398,13670),(13049,-1815),(17703,-5685),(-5439,772),(-7394,2366),(2268,-328),(3089,-985),(-946,140),(-1291,410),(395,-59),(540,-171),(-165,25),(-226,71),(69,-11),(94,-30),(-29,5),(-39,12),(12,-2),(17,-5),(-5,1)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((-3461264889411015390,-7539774054454095364),(-504310456760541683,682358789855887738),(3305240994368719190,6775810410643378474),(1782743441560046416,-645401445531137373),(-1957884827060355557,-4119242709960147198),(-1062830319281941269,430369109790244315),(1473845817614828887,1594674462945890247),(399704913756552139,-723156896669958257),(-1179208306306450152,-468378037935799835),(-218055257514892385,742304255374053894),(770970700947657045,116662397244152650),(169826373919656916,-514707698457071306),(-417361734871631055,-24727211941390740),(-119622931776354697,277533946944975086),(196567224315322308,4345764827871478),(69063457517853395,-126070605892904134),(-83650404667588595,-828714478740513),(-33618299982495946,51467310901091267),(33189305172853033,288479370668737),(14572263786219477,-20230354753111315),(-12693285536014774,-74199290383867),(-6037934563417075,8133161243178979),(4854161349045477,-42507088504079),(2561017047205060,-3403524400818270),(-1910419352696614,64862182301405),(-1139192104797648,1441727585276813),(777703393731719,-43823383200303),(515864280640736,-597653754529414),(-321542115287421,20836183290534),(-228337650645952,240146301666943),(131983691881384,-8077549727671),(97148240174839,-95065790864139),(-53221974424097,3016360181546),(-40137218874449,38052795378787),(21197458794252,-1322330902152),(16498829773738,-15613765482893),(-8460494418705,690920526705),(-6881967429009,6514286015637),(3424422832143,-367623025782),(2918968271227,-2714173505444),(-1406623697738,180309549925),(-1243836511583,1116884858345),(581285551326,-80694292246),(525934638358,-454775702960),(-239422940789,34144256914),(-219889468965,185063125473),(97973136894,-14370262790),(91361671193,-75918030156),(-39963593608,6229626260),(-38010182481,31431046324),(16342809734,-2777655165),(15899194871,-13063588653),(-6722521828,1242702174),(-6677769100,5418895857),(2778871695,-546601017),(2805174767,-2238912058),(-1150455540,235495392),(-1175272247,923281685),(475735693,-100293409),(491081987,-381292170),(-196426630,42726404),(-205030717,157973760),(81097663,-18316422),(85689965,-65620821),(-33535290,7885993),(-35868292,27278806),(13897010,-3391184),(15026191,-11333085),(-5767584,1451109),(-6293724,4705199),(2394859,-617919),(2634413,-1953742),(-994322,262512),(-1102235,812012),(412835,-111540),(461216,-337870),(-171484,47438),(-193074,140693),(71288,-20179),(80859,-58603),(-29660,8575),(-33870,24411),(12347,-3638),(14187,-10170),(-5142,1542),(-5942,4238),(2142,-653),(2489,-1767),(-892,277),(-1043,737),(372,-117),(437,-308),(-155,50),(-183,128),(65,-21),(77,-54),(-27,9),(-32,22),(11,-4),(13,-9),(-5,2)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((-1269908677860271326,-1265499648577321038),(-83119198124721600,76502104177551492),(1135440068839604024,1136093572846589949),(159447598517898638,-186865770996470429),(-903945598914363445,-822044692273722909),(-200269992952146992,228003008408606671),(613490843775780151,504103079089886341),(158328704558459049,-170898367663277917),(-367568940645707475,-230367811377195120),(-71307409251514233,119988590776214955),(217877331480263710,64814660528313629),(16232552139294882,-93581763032791677),(-130078423519134941,-150540529173842),(400094050330673,70365624574183645),(74381859583143381,-12848454394014207),(-784242035377003,-46176592374847790),(-39396359717416642,9845527320211598),(-1046153328086921,26193759351212476),(19231764661816397,-5254021887169399),(1528857888945871,-13135801819144381),(-8736640862517281,2372175786198408),(-1129649245204435,6022113956328402),(3753683952906332,-986315901446359),(628349274233136,-2625138790644295),(-1556071989563901,401713024025585),(-304363926814665,1128995889273521),(635746285507340,-166979409671888),(142084217482267,-488970042112908),(-260473961231940,71271813444336),(-67862102167368,212776371076215),(107826407337529,-30539586786021),(33115304547457,-91701261898425),(-44931106160988,12816340964334),(-15919658157780,38755244238857),(18671647652606,-5232032597205),(7334421993111,-16100184974645),(-7684329848539,2108280108226),(-3231141516901,6652331866314),(3131717016011,-860385654147),(1385550002650,-2766020947180),(-1271617486075,361708576998),(-592350389799,1161223578237),(518354621060,-155826777371),(256181092259,-489458066536),(-212933962983,67425907090),(-111849587898,205515667014),(87975419292,-28815039768),(48727850462,-85663358344),(-36372107911,12120962595),(-20989078043,35532397122),(14989577219,-5060815425),(8932955927,-14743823151),(-6156538382,2122082233),(-3779187508,6142189617),(2527036875,-899045988),(1600343557,-2568397898),(-1039844686,383764595),(-680314716,1074944863),(429445721,-163847423),(289797443,-449115112),(-177793368,69595091),(-123250141,187218391),(73634088,-29398644),(52222863,-77973854),(-30467548,12392104),(-22056329,32502238),(12597210,-5231478),(9304514,-13569686),(-5210425,2214811),(-3927318,5671657),(2158025,-939146),(1659182,-2370839),(-895144,397997),(-701047,990539),(371656,-168360),(295969,-413666),(-154349,71107),(-124809,172765),(64099,-30018),(52589,-72190),(-26622,12677),(-22153,30182),(11062,-5357),(9334,-12623),(-4600,2264),(-3933,5280),(1914,-957),(1657,-2208),(-797,404),(-698,924),(332,-170),(294,-386),(-138,72),(-124,162),(58,-30),(52,-68),(-24,13),(-22,28),(10,-5),(9,-12),(-4,2)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((-357949120917284629,-176440296834790919),(-6600722290193136,15589525555313369),(335582745633883404,162443866374483128),(18526032984887509,-41894983217237791),(-275863415242016416,-128559060962828498),(-23092927442423350,51733188673374526),(201996065972304255,84387834748060537),(20080480936430304,-49498390696410048),(-134576329195657180,-45992065577236879),(-14357428809067692,39175744389144875),(81587733134741520,19455593249861375),(7336471025873567,-26529028586606492),(-45791645992060060,-3877147134723389),(-1506545590515375,16769667318705937),(24682887553786808,-2944728378988875),(-1355809518058713,-10624324417741386),(-13128311191409703,4289414968391040),(1809387637405217,6747015615657527),(6903618168895572,-3341682770877975),(-1264886057065493,-4122730276065633),(-3540684641543786,2028794663407310),(656568503043416,2348413372422445),(1747474694189032,-1060933662256177),(-278558752968640,-1236742045035441),(-825268674165733,503100495381608),(102473240803136,607859303073197),(373931872432262,-224454154675408),(-34752778013113,-284386568580671),(-164014678246105,97044017641576),(11460015321268,129523429005149),(70501163280526,-41524497284830),(-3590725387409,-58397672841043),(-30049050256959,17746770619301),(854722824098,26205721944692),(12791659146709,-7563118883535),(28234680958,-11657201406106),(-5443489599875,3194701451206),(-210548175997,5110161470755),(2307338875280,-1333311614776),(170917736850,-2204960595729),(-970207178830,551555298242),(-99714172021,941053489355),(404264887079,-227966712538),(50196748603,-400291602972),(-167384288721,94863207797),(-23789770892,170602238295),(69200498991,-39834678395),(11177951905,-72866668448),(-28676761467,16814724624),(-5292356190,31082329440),(11920889468,-7091029701),(2497727207,-13197474673),(-4960664305,2976383964),(-1156068909,5574775560),(2060763313,-1244270879),(521431627,-2347944600),(-853558834,519982178),(-230446566,988887396),(352823199,-217992661),(100925446,-417119061),(-145851768,91760852),(-44201674,176112304),(60396208,-38710624),(19402183,-74310175),(-25056821,16322999),(-8506514,31300422),(10404066,-6869631),(3709100,-13162413),(-4318283,2886767),(-1605992,5531248),(1790801,-1213059),(691716,-2325023),(-742343,510358),(-297261,977861),(307852,-215008),(127722,-411356),(-127789,90634),(-54874,172988),(53093,-38194),(23549,-72704),(-22069,16085),(-10084,30543),(9173,-6771),(4308,-12830),(-3813,2850),(-1838,5390),(1585,-1200),(783,-2265),(-659,506),(-334,952),(274,-213),(142,-400),(-114,90),(-60,168),(48,-38),(26,-71),(-20,16),(-11,30),(8,-7),(5,-12),(-3,3)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((-92132938818133713,-12677336703019604),(-312871659566115,3217663816393685),(87426334124825661,11779346152080075),(911202960031361,-8594194277805393),(-74724608925049078,-9246201945070054),(-1178777214368970,11564522482895162),(57900621876280468,5901144978829142),(1153598844626846,-11818595171261196),(-40868845157794738,-2667924782998584),(-750390317044300,10084075306731389),(26533321554944705,177578484926931),(206715744732867,-7595899519366481),(-16014070669129528,1214538656990915),(209365096616916,5173381030035119),(9040329034589444,-1670969942956036),(-451276354049695,-3233303601074804),(-4813451440994630,1577061535864705),(533356147291036,1907372537453377),(2456964727269489,-1241680341186082),(-482595138446867,-1100760642005595),(-1227025252301785,857822009796673),(358711864711643,634777373968056),(608549669683847,-531033194623326),(-227220897445133,-363922725035259),(-300645609966398,299105377802509),(126334262117928,203348492876570),(146956768774247,-155624164233122),(-63436180069338,-108931898583364),(-70419449621609,75999935625728),(29630295456843,55674240607601),(32898434361332,-35414153172862),(-13251727471980,-27310005681136),(-14990389315862,15993471293103),(5800506873960,13010445199635),(6697001683177,-7088934093677),(-2505476805886,-6089955583255),(-2954611925825,3107572230139),(1062684692820,2819298003645),(1294777770295,-1350743501495),(-438548531094,-1291443675962),(-564850414860,581840543602),(175510812192,583818379064),(245015813382,-248220689440),(-68639682482,-260070479622),(-105415316308,105018181723),(26655171090,114374610347),(44928610496,-44218930265),(-10429557837,-49886715684),(-18993087337,18605466263),(4121520056,21681567645),(7989543886,-7842722667),(-1626650734,-9411409908),(-3355748680,3311844596),(631696135,4077914443),(1409922457,-1398397653),(-239612226,-1760461425),(-592372515,589270376),(89203818,756355257),(248484721,-247687423),(-33026797,-323586940),(-103932682,103962930),(12297462,138102332),(43347808,-43651104),(-4600051,-58896651),(-18050430,18354433),(1704604,25114289),(7515805,-7727968),(-614633,-10702277),(-3131732,3254905),(212975,4554029),(1305625,-1370055),(-70626,-1934276),(-544163,576161),(22385,820331),(226590,-242188),(-6685,-347625),(-94265,101828),(1765,147273),(39201,-42841),(-315,-62383),(-16305,18034),(-49,26414),(6785,-7592),(97,-11177),(-2825,3196),(-72,4726),(1176,-1345),(42,-1997),(-489,566),(-23,844),(204,-238),(11,-356),(-85,100),(-6,151),(35,-42),(3,-64),(-15,18),(-1,27),(6,-7),(1,-11),(-3,3)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((-21838009174012639,3908750764224315),(128522630386980,623632701150563),(20901794937639898,-3783226820191680),(-356855811904579,-1708837302610349),(-18350563641659560,3450429091101679),(494306816359150,2393779731163570),(14800569411081766,-2981690887954286),(-540795053124307,-2580477178650247),(-11003611388036387,2475111102889497),(521177448865709,2362553705626740),(7576019024275191,-1977696877484710),(-459989880022490,-1904935569832334),(-4847955041077233,1523727269883272),(389941749167594,1382424230389105),(2900266670541179,-1133388985383927),(-319860667486273,-923063021781690),(-1634470282681330,807516420799486),(249153571070374,575833892141150),(872767175410988,-547162142698754),(-183616824376846,-338614366512742),(-443747225115591,352868347635499),(128926952370395,189973270557171),(216621926520947,-217492145398209),(-86279016243191,-103711904881212),(-102956388189879,128353986324442),(54590172445832,56248233714763),(48446295430671,-72452889946481),(-32393356002695,-30607324160495),(-22862626562656,39067215527354),(17989779262573,16619845181499),(10858762912568,-20139108956399),(-9397935405039,-8886562201068),(-5163112001011,9963343166915),(4667300461670,4629042852071),(2437067738214,-4760765505975),(-2232402443824,-2341875586910),(-1135369595508,2213977872205),(1040462105688,1154885274720),(521561594881,-1009365956579),(-475956413195,-558758426401),(-236889006606,453598298803),(214148982221,266603156527),(106756781152,-201542510613),(-94705358881,-125670202822),(-47826483395,88642402557),(41166653450,58469903931),(21285684810,-38612269504),(-17640271385,-26819612328),(-9392002938,16675372651),(7492999586,12135098361),(4102030138,-7154235796),(-3172686468,-5431074154),(-1773928454,3056874597),(1342925929,2413048578),(761263389,-1303541324),(-567792856,-1067363184),(-325174091,555286614),(239158017,470488028),(138578693,-236249395),(-100176052,-206557558),(-58963897,100320571),(41757191,90246347),(25031000,-42502769),(-17368089,-39237010),(-10590320,17972393),(7227852,16992595),(4463953,-7591674),(-3012538,-7340473),(-1875910,3206145),(1256263,3166110),(786969,-1354255),(-523217,-1363842),(-329945,572012),(217425,586531),(138299,-241493),(-90192,-251737),(-57934,101878),(37399,107830),(24240,-42950),(-15520,-46115),(-10128,18101),(6447,19701),(4227,-7629),(-2679,-8410),(-1763,3216),(1113,3588),(735,-1356),(-462,-1529),(-307,571),(191,651),(128,-241),(-79,-277),(-53,101),(33,118),(22,-43),(-14,-50),(-9,18),(6,21),(4,-8),(-2,-9),(-2,3)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((-4748713073099982,2516472718364300),(64528535333059,114557020554704),(4575266877177296,-2432585084229910),(-179303475411289,-319952171516467),(-4093176560403211,2198449231319102),(257029755674799,459898855875765),(3402974838552074,-1864642532403361),(-289249914519367,-517301111758607),(-2633451680582904,1490515782467070),(280346588566329,497505302738318),(1899837752563634,-1129612180427705),(-245307095173641,-424508525916288),(-1281269289135868,816759016550225),(198281820787623,328419593071312),(809887994821798,-565828831582797),(-150498438207177,-232904500802994),(-480761108266781,377438269358356),(109129776054213,152909520478873),(268980857120980,-243528353977497),(-76233607587780,-94151852286037),(-142576362296836,152144536327154),(51256497783725,54982566362249),(71898763824943,-91949261177845),(-33152416589288,-30657735210546),(-34573781891796,53780547980600),(20704297942536,16427285243901),(15900386074159,-30520857440386),(-12536411369642,-8558745211214),(-7046329631442,16852370344397),(7362779126294,4411867772275),(3052748057370,-9064819589584),(-4181564747323,-2286785583621),(-1318932885163,4748525296209),(2288694196234,1199180111515),(579000550761,-2420924198647),(-1206165624263,-632433911199),(-260628837659,1201614581912),(613647649404,331627195497),(119912227661,-581738206306),(-302954149681,-171362892983),(-55837058696,275590342317),(146001043520,86990611738),(26087499860,-128234989034),(-69015340860,-43441351468),(-12179623284,58806845849),(32088401113,21395156528),(5677433919,-26642891442),(-14691327811,-10405006397),(-2640122521,11942261940),(6628895076,4993853870),(1221502662,-5300637964),(-2952668649,-2362646283),(-560073533,2331931216),(1301950756,1101713966),(253647693,-1018214147),(-570110174,-507141632),(-113342729,442014109),(248513201,231096884),(50050922,-191080611),(-107937154,-104539115),(-21911406,82351853),(46698770,47025539),(9539533,-35400591),(-20115368,-21044407),(-4137287,15178565),(8627613,9366014),(1787358,-6490971),(-3688197,-4145019),(-768398,2769081),(1573526,1825069),(328500,-1179048),(-670631,-800344),(-139703,501380),(285579,349937),(59177,-213029),(-121460,-152650),(-25005,90450),(51574,66442),(10550,-38374),(-21863,-28850),(-4445,16266),(9256,12496),(1869,-6889),(-3916,-5401),(-784,2915),(1657,2330),(328,-1233),(-700,-1004),(-137,521),(296,432),(57,-220),(-125,-186),(-24,93),(53,80),(10,-39),(-22,-34),(-4,17),(9,15),(2,-7),(-4,-6),(-1,3)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((-922097648420929,940188293538280),(20530391430082,19283568528278),(892698213291193,-911694328643610),(-57664351946033,-54277668702992),(-809997380971466,831813994309954),(84483098716534,79793731991159),(689091019748334,-715115768589468),(-97660798867627,-92511187854607),(-549802981774069,580741833588493),(97828632680050,92532032262250),(411737266855093,-446939805107402),(-88170306447739,-82745665294484),(-289588958845173,327124702255590),(73097255151613,67279301847485),(191420570788069,-228680303430689),(-56621640065439,-50334412718752),(-119041011190941,153302797448950),(41401077860407,34930823492679),(69660975442373,-98914297147777),(-28839917871613,-22585932661088),(-38333487640488,61676135552753),(19315640934090,13680562071657),(19833626951630,-37306405287073),(-12510161935605,-7829085225232),(-9649572198331,21939871076678),(7848267033099,4269352374882),(4403196260662,-12556137780874),(-4772628024280,-2230095186835),(-1866781454296,6999933618333),(2820085332684,1119446198023),(719944017555,-3809366106151),(-1625040417998,-543595807145),(-241559304617,2029175860233),(915696209596,259203927290),(62560874808,-1060472502326),(-504843954710,-124181003878),(-5905092154,544387349970),(272006136381,61110954264),(-6771970205,-274553243444),(-143040416231,-31163983070),(6593291411,136020472530),(73411741614,16334034932),(-4150780488,-66216917874),(-36825974944,-8658233284),(2211323801,31707918234),(18102274163,4580093393),(-1072705108,-14959076499),(-8742930538,-2401303951),(487603814,6965583949),(4157310260,1244644091),(-209955567,-3206241257),(-1948761675,-636858063),(85873126,1460515083),(901378942,321084755),(-33371907,-658925430),(-411879109,-159196851),(12340116,294659507),(186244043,77557997),(-4359816,-130730753),(-83507799,-37163548),(1479785,57614007),(37197308,17558454),(-482959,-25253214),(-16480601,-8204079),(149272,11020529),(7266775,3799961),(-41432,-4791647),(-3189168,-1746874),(8722,2076411),(1393369,797258),(-169,-896946),(-606370,-361250),(-1247,386316),(263048,162580),(971,-165961),(-113838,-72740),(-542,71149),(49169,32392),(263,-30452),(-21199,-14370),(-118,13016),(9122,6354),(51,-5556),(-3918,-2800),(-21,2369),(1680,1230),(9,-1009),(-719,-539),(-3,429),(308,235),(1,-182),(-131,-103),(0,77),(56,45),(0,-33),(-24,-19),(0,14),(10,8),(0,-6),(-4,-4),(0,3)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((-147291220693847,290211850592013),(5555429780928,2686459638368),(143105446278487,-282329747879385),(-15748882627986,-7637026810642),(-131247188638536,260018323363949),(23434731267413,11423452811570),(113592541963987,-226896378196117),(-27725642090424,-13586325317277),(-92749569483777,187860505281403),(28552723644634,14041776504421),(71405690122480,-147851554252334),(-26558375692371,-13038033640079),(-51798157811558,110870036584998),(22758883534186,11062599294042),(35370546194408,-79418146418793),(-18195342877981,-8652982870747),(-22694251915980,54499620925617),(13705918921791,6271120828405),(13644512794874,-35942272762251),(-9803782903049,-4228265771198),(-7652232948249,22850037614167),(6700857220186,2656388246709),(3966835664621,-14046300418413),(-4402989887199,-1553043806836),(-1867512260660,8376432197729),(2797687892348,843795544224),(770063008237,-4861260621332),(-1726419961041,-425917597078),(-252098852353,2752014289536),(1036872131237,199153855177),(38267925048,-1521965775616),(-606829552795,-85048596733),(32412234342,823310242980),(346700277451,31826715326),(-44097618333,-436405385163),(-193901312319,-9250062915),(36101794331,227196692711),(106460456370,1008096879),(-24611625030,-116454799582),(-57491089150,1188513613),(15100726355,58881811738),(30552281128,-1252047262),(-8607043436,-29398600091),(-15971364688,816131783),(4636968337,14499013346),(8208927324,-427582158),(-2388990201,-7063812606),(-4148681917,189839453),(1187480087,3400216590),(2063205340,-70011954),(-573353607,-1617893227),(-1010833143,18194997),(270275892,761513162),(488437690,539039),(-124849325,-354823987),(-232979629,-5277059),(56675925,163768841),(109779894,5036079),(-25349676,-74912579),(-51141968,-3574460),(11201877,33978403),(23580659,2212559),(-4904515,-15291553),(-10775692,-1261077),(2133259,6833687),(4887063,680347),(-923659,-3035397),(-2202233,-353353),(398570,1341270),(986786,178588),(-171484,-590012),(-439866,-88397),(73580,258498),(195121,42999),(-31498,-112834),(-86170,-20597),(13462,49083),(37907,9731),(-5750,-21285),(-16622,-4544),(2456,9205),(7268,2102),(-1049,-3972),(-3170,-964),(448,1711),(1380,440),(-192,-735),(-599,-199),(82,316),(260,90),(-35,-135),(-112,-40),(15,58),(48,18),(-6,-25),(-21,-8),(3,11),(9,4),(-1,-5),(-4,-2),(1,2)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((-13287231004205,79870953746053),(1365004944094,202753041200),(12939081566649,-77915991267626),(-3893327796824,-583235641177),(-11942269470995,72345512875942),(5868453042384,891768127242),(10432659831321,-63968551065826),(-7071581315351,-1093803472048),(-8605547085208,53907593220858),(7455776673484,1171865477639),(6678976438384,-43347533598722),(-7128806874385,-1131403883777),(-4852485237234,33306416256339),(6297652696632,996561352795),(3273812693130,-24495224966137),(-5200758179680,-804716188187),(-2024043686488,17276974229694),(4048063612491,595809278493),(1117464483732,-11711255935316),(-2989155997368,-402067546344),(-518122831788,7647163868071),(2105940407907,244050287021),(162637568171,-4822078455643),(-1422607766617,-129412536500),(20053590169,2943671153977),(925521564576,55178193797),(-93776270179,-1744158587380),(-582449491995,-12876905497),(107166324613,1005807874879),(356080541759,-7204680437),(-92734355706,-566031610266),(-212196093258,13792097027),(69712693281,311552521535),(123530022697,-13545990032),(-47804231205,-167997468418),(-70350418893,10733672637),(30660086404,88868466297),(39253090803,-7578514727),(-18677438524,-46188786750),(-21503160391,4960160219),(10915068987,23633280133),(11593756711,-3065215654),(-6158104688,-11931271909),(-6165904789,1804093497),(3367382046,5955885054),(3239081551,-1015881473),(-1789454076,-2944396620),(-1681511939,549064220),(926181624,1442887236),(862531533,-285778889),(-467938684,-701139604),(-437061183,143746682),(231323317,337859607),(218770328,-70112718),(-112152401,-161448184),(-108196939,33253012),(53444691,76512449),(52891245,-15365626),(-25080886,-35966327),(-25565855,6926818),(11610768,16772206),(12223796,-3049898),(-5310667,-7760234),(-5783882,1313431),(2403793,3563100),(2710088,-554148),(-1078454,-1623981),(-1258563,229410),(480315,735085),(579860,-93253),(-212638,-330647),(-265298,37187),(93666,147894),(120625,-14507),(-41081,-65820),(-54534,5510),(17949,29160),(24525,-2023),(-7816,-12865),(-10976,711),(3394,5654),(4891,-234),(-1470,-2476),(-2171,69),(636,1081),(960,-16),(-274,-470),(-423,1),(118,204),(186,2),(-51,-88),(-82,-2),(22,38),(36,1),(-9,-17),(-16,-1),(4,7),(7,0),(-2,-3),(-3,0),(1,1)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((2806448320531,20057204124744),(309644362851,-48315347502),(-2746659262422,-19611907350475),(-887926193016,137483438023),(2576390645435,18336395149158),(1352331052225,-206302813946),(-2320391799318,-16397808112230),(-1654651708887,247493243266),(2012284325512,14033284365510),(1779262454956,-260387676312),(-1686429436492,-11501199624372),(-1741848638830,249956882381),(1371348120006,9035096764622),(1580736627831,-224041918364),(-1086165348784,-6810897499273),(-1344327455771,190649914259),(840629228214,4932982676734),(1079423500344,-156088251327),(-637039751213,-3437779210956),(-822973215117,124178623060),(473030011261,2308889504814),(598550221185,-96651595765),(-344034586415,-1497068919919),(-416994929876,73848147942),(244773419145,938904309326),(279348922873,-55375272419),(-170065982256,-570717053576),(-180591581486,40647591363),(115199730315,336939533934),(113047815347,-29122722684),(-75987964739,-193631343665),(-68759397433,20307924167),(48765294020,108570390246),(40772067340,-13741887052),(-30426493081,-59535449539),(-23637365779,9001321172),(18452701760,31994265805),(13426104979,-5702431075),(-10883563414,-16878360266),(-7482673739,3497852503),(6251889029,8752972579),(4097398897,-2082906190),(-3504923223,-4468497293),(-2208163031,1207736572),(1921906960,2249498971),(1173600022,-683530686),(-1032772217,-1118952352),(-616456195,378126314),(544642276,551161593),(320582446,-204579089),(-282148579,-269363385),(-165233304,108279302),(143690590,130805525),(84438538,-56087763),(-71991269,-63170438),(-42779468,28455442),(35513762,30349105),(21482016,-14155075),(-17266196,-14504971),(-10689642,6912702),(8281846,6895209),(5270326,-3318265),(-3923176,-3259332),(-2574325,1567564),(1837253,1531585),(1245755,-729673),(-851445,-715268),(-597288,335128),(390880,331910),(283813,-152097),(-177944,-153025),(-133716,68314),(80412,70104),(62504,-30407),(-36106,-31921),(-29007,13427),(16121,14452),(13373,-5886),(-7162,-6509),(-6128,2563),(3168,2917),(2793,-1110),(-1396,-1302),(-1266,478),(613,578),(571,-205),(-268,-256),(-257,87),(117,113),(115,-37),(-51,-50),(-51,16),(22,22),(23,-7),(-10,-9),(-10,3),(4,4),(4,-1),(-2,-2),(-2,0),(1,1)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((2177248613713,4598749935353),(64713296726,-31793397353),(-2133192021830,-4505610614358),(-186392945109,91296966366),(2006692239898,4237613244887),(286384462932,-139473133247),(-1813485900830,-3826682949661),(-354976371724,171521633368),(1575957187739,3318867111649),(388199250657,-185865798224),(-1318669055308,-2765737864839),(-387885601097,183992438606),(1064098133865,2215787494319),(360406706080,-169573166123),(-829626452969,-1707804428314),(-314659255733,147251955686),(626196620484,1267341453014),(259923426153,-121513671661),(-458535103905,-906358109284),(-204173445447,95935765553),(326414429764,625339694873),(153126752936,-72871232285),(-226332642186,-416730131348),(-110024048323,53504617044),(153130983354,268583252158),(75970892416,-38124722584),(-101242213037,-167650379456),(-50559841195,26447799464),(65486017808,101509342682),(32524171620,-17904176916),(-41475175186,-59718229289),(-20279679733,11846564353),(25735783123,34195992218),(12290779382,-7669276933),(-15652195455,-19095662710),(-7261030817,4860313260),(9332660013,10420013150),(4193186307,-3015183369),(-5455895523,-5567710446),(-2373114818,1830452375),(3127441783,2918773405),(1318856856,-1087221306),(-1758312518,-1503687996),(-720838667,632056370),(970216910,762348707),(387974494,-360016586),(-525962128,-380860458),(-205929178,201209417),(280477617,187784245),(107981883,-110500637),(-147314615,-91550233),(-56049692,59697821),(76289118,44232586),(28855101,-31748317),(-38985154,-21229293),(-14755488,16626188),(19670121,10143276),(7501551,-8575456),(-9803484,-4832773),(-3792598,4357328),(4828379,2298471),(1906525,-2181978),(-2351075,-1091653),(-952572,1077403),(1132389,517717),(472819,-524902),(-539794,-245058),(-233038,252497),(254810,115697),(114001,-120018),(-119187,-54439),(-55336,56419),(55278,25510),(26648,-26255),(-25438,-11897),(-12733,12106),(11623,5520),(6038,-5537),(-5277,-2547),(-2843,2514),(2382,1169),(1329,-1134),(-1070,-534),(-618,508),(478,243),(285,-227),(-213,-110),(-131,101),(94,49),(60,-44),(-42,-22),(-27,20),(18,10),(12,-9),(-8,-4),(-6,4),(4,2),(3,-2),(-2,-1),(-1,1),(1,0)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((869639587244,943321842411),(12175731052,-11529619904),(-853367512945,-925819909320),(-35206842645,33259901002),(806443677546,875264487471),(54514947918,-51266268300),(-734166598227,-797144884431),(-68350809398,63868906163),(644216219879,699498844368),(75876289975,-70358104317),(-545264416146,-591540608853),(-77210292826,71002083692),(445580900836,482233630098),(73276638462,-66838018937),(-351941995043,-379111556924),(-65513830090,59336574739),(269022635073,287547111633),(55538658230,-50051653852),(-199289100998,-210530736766),(-44848492261,40341995498),(143284944367,148886283436),(34619024988,-31211926249),(-100141072841,-101772538191),(-25618195915,23270227019),(68139767305,67295268134),(18219823273,-16775825728),(-45210413426,-43081842265),(-12482628357,11729883727),(29293640519,26728481574),(8256565937,-7976468705),(-18561456556,-16087196195),(-5284324898,5287684821),(11516059069,9403997778),(3279855640,-3423951266),(-7003773300,-5345799682),(-1978751196,2169268853),(4179422921,2959144660),(1163134489,-1346487995),(-2449150135,-1597397470),(-667807808,819662905),(1410340708,842272404),(375453298,-489676529),(-798501200,-434528103),(-207194454,287218970),(444700229,219691834),(112459643,-165466073),(-243729460,-109006473),(-60132202,93675663),(131542289,53141013),(31716921,-52157582),(-69966302,-25479055),(-16525172,28591530),(36710880,12028527),(8519171,-15448212),(-19020489,-5600501),(-4354360,8235352),(9740436,2577865),(2211473,-4334949),(-4934074,-1176799),(-1118284,2254242),(2473791,534843),(563900,-1158402),(-1228119,-243008),(-283790,588365),(603924,110804),(142560,-295424),(-294248,-50857),(-71454,146677),(142087,23539),(35707,-72033),(-68020,-10992),(-17774,35004),(32292,5173),(8804,-16839),(-15209,-2449),(-4335,8023),(7109,1164),(2121,-3788),(-3299,-553),(-1031,1774),(1521,263),(497,-824),(-697,-124),(-238,380),(317,59),(113,-174),(-144,-28),(-54,79),(65,13),(25,-36),(-29,-6),(-12,16),(13,3),(5,-7),(-6,-1),(-3,3),(3,1),(1,-1),(-1,0),(-1,1),(1,0)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((281013917560,162341553914),(1926279616,-3432157801),(-276145328539,-159582434839),(-5591320997,9935167862),(262058137833,151583062598),(8723545848,-15419019284),(-240214122791,-139131522092),(-11060598811,19403616669),(212760463999,123398717640),(12458683411,-21655521596),(-182172970534,-105757732702),(-12904174247,22199464357),(150884041839,87588097692),(12500480426,-21276330066),(-120973138590,-70103060189),(-11435602948,19265714694),(93970538179,54228867570),(9939640414,-16597179586),(-70789571952,-40549471295),(-8242617187,13672586154),(51770389800,29314143090),(6541310627,-10813562747),(-36797983947,-20492662747),(-4979712547,8238271260),(25452017803,13856475765),(3643709450,-6063415760),(-17152322665,-9064680197),(-2567092652,4322678738),(11276797690,5738683353),(1744213495,-2992188004),(-7242248564,-3516747708),(-1144707093,2015545347),(4549275212,2086572254),(726783596,-1323908280),(-2798542599,-1198830384),(-447133520,849570798),(1687932509,667022965),(267013596,-533514544),(-999284665,-359367876),(-155054086,328352023),(581263580,187414615),(87729050,-198305892),(-332509017,-94542881),(-48468143,117652171),(187210569,46075425),(26208111,-68628766),(-103814267,-21644979),(-13902749,39386701),(56734914,9761987),(7250760,-22252838),(-30574927,-4195224),(-3724520,12384527),(16258280,1693318),(1887254,-6794344),(-8536679,-622875),(-944811,3677596),(4429561,193566),(468256,-1965786),(-2273344,-37396),(-230377,1038627),(1154969,-9931),(112915,-542841),(-581308,18131),(-55355,280824),(290032,-14807),(27246,-143853),(-143514,9754),(-13504,72986),(70455,-5763),(6750,-36684),(-34324,3177),(-3401,18268),(16598,-1666),(1725,-9015),(-7968,840),(-878,4409),(3798,-410),(448,-2138),(-1798,195),(-228,1028),(846,-90),(115,-490),(-395,41),(-58,232),(183,-18),(29,-109),(-85,8),(-14,51),(39,-4),(7,-24),(-18,1),(-3,11),(8,-1),(2,-5),(-4,0),(-1,2),(2,0),(0,-1),(-1,0),(0,0),(0,0)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((80289963668,18128357378),(194514401,-910554446),(-78997818518,-17852708069),(-567862259,2643395053),(75248377195,17049466343),(896024054,-4125911901),(-69401505803,-15786654423),(-1154837881,5236123952),(61991578332,14167781805),(1328301437,-5908643025),(-53645258448,-12318656987),(-1410268000,6139056343),(44993273321,10371921557),(1404689264,-5976490754),(-36593451257,-8451814661),(-1324306563,5507564396),(28877442547,6661574582),(1188028996,-4836563100),(-22126384326,-5075300326),(-1017565921,4066673803),(16473667103,3735073560),(834033733,-3285832615),(-11927866845,-2653015341),(-655224046,2558825131),(8406644612,1817027108),(493965149,-1925422202),(-5772869408,-1198457462),(-357675673,1403082355),(3866472756,759956130),(248917848,-992233195),(-2528461430,-462179674),(-166569555,682279034),(1616194199,268609408),(107205095,-457011400),(-1010909269,-148336714),(-66361199,298722592),(619440351,77098485),(39496215,-190855388),(-372252183,-37059901),(-22584833,119374205),(219631269,15876799),(12390724,-73199806),(-127355973,-5481302),(-6506629,44062763),(72650231,891049),(3257242,-26067961),(-40807693,796672),(-1543826,15172778),(22588906,-1169875),(684187,-8696221),(-12331645,1036187),(-276380,4911677),(6643735,-769316),(95555,-2735586),(-3534622,518767),(-22398,1503381),(1858172,-328382),(-3030,-815794),(-965897,198516),(9119,437430),(496811,-115785),(-8449,-231955),(-253046,65582),(6122,121736),(127729,-36230),(-3936,-63281),(-63941,19580),(2344,32602),(31765,-10373),(-1317,-16654),(-15668,5396),(706,8439),(7677,-2759),(-362,-4242),(-3737,1389),(179,2116),(1808,-689),(-85,-1048),(-869,337),(39,515),(416,-163),(-17,-251),(-197,78),(7,121),(93,-37),(-3,-58),(-44,17),(1,28),(20,-8),(0,-13),(-10,4),(0,6),(4,-2),(0,-3),(-2,1),(0,1),(1,0),(0,-1),(0,0),(0,0),(0,0)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((20858982430,-1660545243),(-20006210,-220886159),(-20546221476,1630879990),(57493260,642843804),(19636431659,-1545382139),(-87935459,-1008350513),(-18210721684,1413832366),(108253352,1289112149),(16390650356,-1250358804),(-117311252,-1468788080),(-14320838845,1070819241),(115907989,1544232725),(12149857910,-890181888),(-106316644,-1524338636),(-10012904805,720504163),(91565108,1427008633),(8018980845,-569854139),(-74694178,-1275133349),(-6243968013,442208352),(58190174,1092525649),(4729601344,-338103158),(-43692127,-900587973),(-3487208523,255686511),(31970206,716159910),(2504461243,-191823053),(-23097030,-550635886),(-1753285110,143004524),(16704994,410155790),(1197389314,-105952561),(-12236683,-296512137),(-798413443,77917452),(9131125,208387781),(520253642,-56746295),(-6928091,-142603275),(-331588899,40816343),(5301837,95165585),(206918551,-28916300),(-4048899,-62025247),(-126543829,20129377),(3055114,39538554),(75920339,-13743151),(-2260522,-24685437),(-44728591,9190548),(1632057,15114949),(25903083,-6015248),(-1146619,-9087930),(-14759628,3851926),(783009,5371876),(8282469,-2413409),(-519693,-3125066),(-4581276,1479979),(335446,1790973),(2499838,-888778),(-210791,-1012026),(-1346678,523080),(129132,564284),(716709,-301976),(-77245,-310672),(-377077,171181),(45198,168999),(196244,-95391),(-25916,-90891),(-101092,52315),(14586,48362),(51580,-28268),(-8069,-25476),(-26086,15065),(4393,13297),(13085,-7925),(-2355,-6881),(-6515,4118),(1244,3532),(3222,-2115),(-648,-1800),(-1584,1074),(332,911),(774,-540),(-168,-458),(-376,268),(84,229),(182,-132),(-41,-113),(-87,64),(20,56),(42,-31),(-10,-27),(-20,15),(5,13),(9,-7),(-2,-6),(-4,3),(1,3),(2,-2),(0,-1),(-1,1),(0,1),(0,0),(0,0),(0,0),(0,0),(0,0)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((4948745653,-1980603117),(-20253717,-49139743),(-4879472871,1951417454),(58890720,143330466),(4677519031,-1866537049),(-92212155,-225825039),(-4359645525,1733570410),(117593353,290614927),(3951180041,-1563889157),(-133574347,-334012568),(-3482642522,1370968360),(139961433,354947307),(2985957545,-1168581015),(-137689491,-354815965),(-2490906968,969186582),(128506131,336965356),(2022356833,-782766668),(-114571978,-305951499),(-1598574516,616227329),(98073706,266744538),(1230701438,-473350686),(-80923153,-224029683),(-923227746,355175126),(64578969,181705152),(675172371,-260631728),(-49990606,-142616594),(-481620760,187264505),(37638279,108511824),(335302648,-131898715),(-27630554,-80162041),(-227975219,91174801),(19822422,57580047),(151480002,-61917446),(-13926000,-40269784),(-98436868,41348350),(9598096,27457537),(62608236,-27173823),(-6499711,-18275802),(-39005847,17585830),(4329891,11889752),(23824338,-11212401),(-2839988,-7569944),(-14278598,7045301),(1835108,4722484),(8404535,-4363706),(-1168545,-2890221),(-4862954,2664512),(733350,1737339),(2768474,-1604039),(-453571,-1026886),(-1552122,952069),(276443,597461),(857705,-557193),(-166017,-342519),(-467568,321567),(98235,193664),(251649,-183035),(-57276,-108085),(-133818,102778),(32911,59589),(70358,-56952),(-18643,-32475),(-36598,31156),(10416,17506),(18847,-16835),(-5743,-9340),(-9614,8990),(3127,4935),(4862,-4747),(-1682,-2584),(-2438,2480),(895,1342),(1214,-1283),(-471,-691),(-600,657),(245,354),(295,-334),(-126,-180),(-144,168),(64,91),(70,-84),(-33,-46),(-34,41),(16,23),(16,-20),(-8,-11),(-8,10),(4,6),(4,-5),(-2,-3),(-2,2),(1,1),(1,-1),(0,-1),(0,1),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((1056228575,-857195011),(-8164993,-9864000),(-1042424912,845510595),(23813144,28831699),(1002099206,-811435593),(-37512554,-45616095),(-938365090,757765503),(48267082,59069542),(855963916,-688723545),(-55471915,-68449102),(-760677644,609398046),(58960479,73477406),(658656660,-525112954),(-58975454,-74329685),(-555770978,440840777),(56078492,71556505),(457078137,-360745916),(-51024424,-65963146),(-366469274,287909047),(44629023,58471992),(286515437,-224241345),(-37655213,-49993446),(-218498988,170561615),(30733543,41324666),(162587359,-126786932),(-24322081,-33086403),(-118092664,92180195),(18701861,25698998),(83760430,-65603744),(-13998269,-19391260),(-58040906,45742072),(10216823,14231798),(39312147,-31273185),(-7282927,-10171439),(-26040733,20983041),(5078041,7086918),(16879846,-13828254),(-3468116,-4818996),(-10713855,8958112),(2323048,3201449),(6663092,-5708776),(-1527911,-2080147),(-4063184,3581365),(987794,1323325),(2431315,-2213128),(-628287,-825153),(-1428689,1347908),(393468,504857),(825097,-809514),(-242772,-303416),(-468708,479607),(147658,179312),(262116,-280420),(-88567,-104312),(-144425,161861),(52408,59793),(78472,-92262),(-30604,-33804),(-42079,51949),(17641,18866),(22286,-28903),(-10041,-10403),(-11666,15894),(5645,5672),(6041,-8643),(-3136,-3060),(-3096,4648),(1722,1634),(1571,-2474),(-935,-865),(-791,1304),(502,453),(394,-680),(-267,-236),(-195,352),(141,122),(96,-180),(-73,-62),(-47,92),(38,32),(23,-46),(-19,-16),(-11,23),(10,8),(5,-12),(-5,-4),(-3,6),(2,2),(1,-3),(-1,-1),(-1,1),(1,1),(0,-1),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((192917046,-289272546),(-2594436,-1696032),(-190575764,285579879),(7582509,4968281),(183721390,-274789575),(-11994470,-7895015),(-172842108,257726809),(15528983,10290106),(158687442,-235647594),(-17992932,-12026416),(-142183039,210082908),(19316816,13046218),(124330963,-182660954),(-19550133,-13361546),(-106110326,154936440),(18839757,13045253),(88391711,-128251407),(-17397312,-12215105),(-71875254,103643284),(15462802,11014198),(57057243,-81805351),(-13271239,-9591203),(-44224992,63095060),(11027093,8083439),(33475408,-47578767),(-8888887,-6604777),(-24749992,35098167),(6963859,5239172),(17878053,-25343982),(-5310791,-4039481),(-12620649,17925226),(3948244,3030438),(8709544,-12426422),(-2865291,-2214235),(-5877779,8449300),(2032377,1577175),(3880635,-5638922),(-1410696,-1096128),(-2507539,3696429),(959301,743964),(1586526,-2381707),(-639796,-493556),(-983370,1509449),(418931,320336),(597430,-941604),(-269573,-203591),(-355962,578524),(170621,126825),(208126,-350306),(-106309,-77510),(-119490,209170),(65254,46521),(67407,-123229),(-39486,-27448),(-37389,71665),(23568,15936),(20406,-41160),(-13883,-9113),(-10966,23357),(8075,5139),(5807,-13101),(-4639,-2860),(-3032,7266),(2634,1572),(1562,-3986),(-1478,-854),(-795,2164),(821,459),(399,-1163),(-451,-245),(-198,619),(245,129),(98,-326),(-132,-68),(-47,170),(70,35),(23,-88),(-37,-18),(-11,45),(19,9),(5,-23),(-10,-5),(-2,12),(5,2),(1,-6),(-3,-1),(-1,3),(1,1),(0,-1),(-1,0),(0,1),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((25231837,-85350869),(-724426,-207301),(-24956690,84325422),(2120853,609273),(24148617,-81323964),(-3366402,-974553),(-22858003,76561924),(4380696,1282531),(21163286,-70369241),(-5110063,-1517910),(-19163392,63151939),(5531817,1671932),(16968486,-55347630),(-5653822,-1742847),(-14690200,47381766),(5509881,1735562),(12432499,-39630665),(-5152214,-1660560),(-10284217,32395444),(4642640,1532260),(8313982,-25888683),(-4044058,-1367090),(-6567875,20233295),(3413491,1181576),(5069712,-15471305),(-2797391,-990701),(-3823506,11579221),(2229406,806734),(2817417,-8486467),(-1730309,-638604),(-2028408,6093780),(1309512,491817),(1426888,-4289323),(-967510,-368779),(-980802,2961246),(698616,269416),(658816,-2006300),(-493528,-191896),(-432493,1334790),(341437,133348),(277504,-872553),(-231555,-90463),(-174051,560795),(154082,59954),(106719,-354586),(-100691,-38845),(-63971,220707),(64677,24623),(37491,-135318),(-40869,-15282),(-21480,81772),(25425,9293),(12030,-48732),(-15584,-5542),(-6584,28657),(9417,3244),(3519,-16638),(-5614,-1865),(-1836,9541),(3304,1055),(934,-5408),(-1921,-587),(-462,3030),(1103,322),(222,-1680),(-626,-174),(-103,921),(352,93),(46,-500),(-195,-49),(-19,269),(108,26),(8,-143),(-59,-13),(-3,76),(32,7),(1,-40),(-17,-3),(0,21),(9,2),(0,-11),(-5,-1),(0,5),(2,0),(0,-3),(-1,0),(0,1),(1,0),(0,-1),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)))
Field
TwoExp -70
off_m 0
off_n 0
num_m 41
num_n 101
(((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((0,277344776081918709094),(87753500916538756391,2515035102050458930),(-10614631383906385285,-109082838268493868609),(-59100247101466369825,-2483005887609820365),(17494985481554897709,33886098802436020142),(24592077937050951006,-3131731114630513714),(-9646561935240223266,-8076200062746575355),(-8327416814299620326,2984809511208417883),(3637719485799281820,1219986170931771283),(2659740350016043191,-1344755469161786008),(-1124028131419409639,-46668310990386429),(-922273726357774510,373961545227821145),(332653956537501927,2120577323123398),(364321750449362785,-59688795425605933),(-112440973737075176,-27500828684221205),(-153142397177784066,4886025499171460),(45468396228163704,19735533885217414),(63867439684957421,-4064329330465183),(-19661196120626220,-7592455421145725),(-25946338944042974,4426172720669941),(8296957470796234,1777989162662865),(10393740915160441,-2584267593467937),(-3356660946251158,-204998645293366),(-4168186676852886,1027901366508533),(1325874627958549,6509687772224),(1682870362389799,-316667060023595),(-523200622645762,-22169737629629),(-683012678561867,90680705450036),(208961433597435,22140614937586),(278209781785141,-32977592791175),(-84629215673816,-10923289451935),(-113801876711025,16005081720690),(34625499996596,3406365557698),(46771139099769,-7910814345617),(-14242508958131,-663516658218),(-19280225318851,3466589552329),(5864826678117,66316583392),(7948232122133,-1352299878182),(-2410899398024,-13265850835),(-3271375632735,501706156866),(988790107828,16905047897),(1345363492315,-192635611996),(-405289377345,-10706600956),(-554047610414,79698927518),(166459339068,3781369599),(228832831983,-34403707809),(-68619327735,-604447717),(-94766284346,14714006934),(28380177987,-161638491),(39293731315,-6093642836),(-11755503536,163363457),(-16291197726,2464325835),(4868592505,-76341405),(6751655718,-995204644),(-2015095731,30856192),(-2798665228,408090132),(834075335,-14017934),(1161181152,-169987217),(-345581514,7319214),(-482369998,71166089),(143393858,-3847466),(200574292,-29656760),(-59571247,1886657),(-83440964,12274716),(24763542,-862176),(34718786,-5065609),(-10296069,378821),(-14448952,2094853),(4281464,-165428),(6015549,-869951),(-1781026,72990),(-2505794,362330),(741310,-32439),(1044353,-150972),(-308746,14363),(-435445,62838),(128654,-6293),(181615,-26131),(-53629,2730),(-75767,10868),(22361,-1178),(31618,-4525),(-9326,508),(-13198,1886),(3891,-219),(5511,-786),(-1624,94),(-2302,328),(678,-41),(962,-137),(-283,17),(-402,57),(118,-7),(168,-24),(-49,3),(-70,10),(21,-1),(29,-4),(-9,1),(-12,2),(4,0)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((12713432071430001228,32112537010508996241),(3881320726961425450,-2261866841326974388),(-10594358876823618865,-24848086721463120111),(-7059053581017430736,3206194660659309903),(7300130959725688639,13757681786170848464),(5534427432929946769,-2662397505389367012),(-4459971048051307517,-6047514445979403426),(-3205709013638062530,1775000909965611827),(2357454815514144667,2249076962919882687),(1552025589798935956,-972871308585688832),(-1079447775045340944,-731167665108580082),(-667535321779012957,457071561020450822),(439446045818112612,215362127947045040),(270212128869676709,-191340076294494333),(-165303305089888211,-61688231627569669),(-108346466183069483,73729352797107469),(60214333605156529,19201854959634951),(44135933425198669,-27197687143852999),(-22207688032304239,-6904507675910517),(-18206978947147555,10139060268791039),(8494730268963612,2667876330928999),(7522307395883423,-4009481302224889),(-3361517036634642,-990650953305986),(-3106185959971576,1685141366565096),(1355670128601793,333760247727578),(1288279672025346,-720798819233726),(-550468023383830,-102850322009536),(-537481076511958,300665116142381),(223669627974849,31280627944784),(224279983372807,-120761061247400),(-90662993563337,-10494610615814),(-92943527670424,47510779008077),(36613132428918,3948697742681),(38208042827760,-18881309996923),(-14755590367256,-1485631423454),(-15672159924575,7729175401934),(5962507108169,494360091882),(6462271336118,-3238221320804),(-2427243209117,-133271486970),(-2686030318922,1359179136843),(996399273724,25947273133),(1121448981487,-562740537264),(-410986531828,-2094925952),(-467636139973,229731024758),(169464184546,-1112169677),(194170025421,-93456626671),(-69660503042,975431189),(-80378803048,38313235231),(28575647458,-664004308),(33289722293,-15880104721),(-11735373959,430324333),(-13829633124,6620637234),(4837042070,-253113158),(5762693585,-2756481627),(-2001108830,133222257),(-2403923146,1142200373),(829364208,-64174477),(1002058923,-471796604),(-343661496,29348133),(-417198554,195017207),(142274647,-13188550),(173630415,-80879542),(-58889840,5938308),(-72313853,33649306),(24398844,-2682171),(30153753,-14015899),(-10124580,1205149),(-12585068,5834384),(4206850,-535068),(5254024,-2426204),(-1749084,234666),(-2193184,1008706),(727293,-102108),(915409,-419704),(-302431,44296),(-382152,174839),(125800,-19205),(159604,-72898),(-52359,8319),(-66689,30404),(21807,-3594),(27875,-12681),(-9087,1548),(-11653,5289),(3788,-665),(4872,-2206),(-1579,285),(-2037,921),(659,-122),(852,-385),(-275,52),(-356,161),(115,-22),(149,-67),(-48,10),(-62,28),(20,-4),(26,-12),(-8,2),(-11,5),(3,-1)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((4356823756547165636,5036326239719337005),(338261913545245078,-338707516248994297),(-3845546166621352782,-4457064099427035487),(-805295413666860483,759748746814853589),(2818116677122459506,3100549890190223379),(861025681846213927,-773047686555461214),(-1806547053136868045,-1758710981190212072),(-632132769539994549,593956355639640790),(1050311850709705090,838217275767403640),(375628813843530021,-399254548876996308),(-562216728086689457,-347526467030433179),(-199894490680483590,239436570691509910),(277341376510888135,129573591745398653),(99703902883444628,-127735823264086310),(-126525009468090515,-44778746858139734),(-47273633443858805,61352231248759299),(53992741379699294,14825752586971955),(21476737143193230,-27178462581668298),(-21940744307965808,-4887553469751842),(-9454420461210045,11428831416391453),(8672591222566931,1658301716654667),(4082046014980919,-4692035313895627),(-3402394478596641,-582729730406199),(-1744110839553510,1923832073163887),(1343623903779111,206310968439273),(741487420443885,-798096342551678),(-537043343649898,-70423238093355),(-314963043022052,335392594001121),(216973546845565,22248076117126),(134093043419487,-141667670335249),(-88243433127358,-6301608305710),(-57230266172292,59541602647757),(35982040597598,1553019717558),(24396496260510,-24758024757582),(-14666825716821,-308803588613),(-10335983347560,10201826944315),(5967084276454,25393346736),(4342514480026,-4196183134724),(-2423688340045,27015728524),(-1813846658843,1735694613418),(984859216977,-28603808474),(757400073256,-723667260153),(-401470432392,20249192212),(-317552071370,302999205517),(164445416167,-11997546205),(133709779537,-126664246890),(-67636678727,6297631160),(-56353389103,52695927071),(27866405257,-3042328281),(23686806833,-21842495300),(-11473720374,1402480578),(-9918072434,9054329790),(4718005793,-636201655),(4143935273,-3765113479),(-1939704847,288822200),(-1732353373,1571075984),(798739897,-131296203),(725726658,-656486548),(-329753510,59280911),(-304536313,274074346),(136428928,-26407102),(127807788,-114227583),(-56495719,11602540),(-53578546,47566428),(23392236,-5052857),(22433602,-19819005),(-9682909,2193828),(-9389285,8269365),(4009276,-952575),(3931655,-3454412),(-1661676,413472),(-1647639,1443558),(689529,-179028),(690807,-603074),(-286395,77209),(-289624,251856),(119009,-33172),(121387,-105182),(-49461,14217),(-50864,43946),(20560,-6087),(21314,-18371),(-8550,2605),(-8934,7683),(3557,-1114),(3746,-3214),(-1481,476),(-1571,1344),(617,-203),(659,-562),(-257,86),(-276,235),(107,-37),(116,-98),(-45,16),(-49,41),(19,-7),(20,-17),(-8,3),(-9,7),(3,-1)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((1235245504677527321,749343267673371368),(33828242523094456,-64019083476922829),(-1141930170156381935,-691145739359186842),(-89785762452741013,161014007588168552),(908802343642187970,542136595020198720),(112623293103017269,-192996796642225168),(-634903865267918184,-361723754346742195),(-102605426239663153,170485864036309134),(397856175162443960,206085569015160411),(73653005537276595,-124488133725939273),(-228567776514982070,-100157703127077210),(-43633562893443333,80902337466403993),(122837761879812517,41463910903783484),(22739908980391051,-48808679394689906),(-62524123358177415,-14612173326523917),(-11205100568516682,27611781501809691),(30283540691224048,4347864349240401),(5498322259589325,-14597943578665062),(-13989960471125383,-1052798103093086),(-2716491511515104,7213000766680455),(6190702536035689,176148402279920),(1328242997765774,-3359719627142841),(-2644221871363565,4718305354486),(-631436322436265,1497911942693701),(1101376233985449,-24258763769884),(290372293958593,-650673267759751),(-452261835397824,17413429908767),(-129950744199027,279663593810064),(184797363523005,-10291824017289),(57229192218088,-120063261532392),(-75584978355310,5701916509428),(-25063444461427,51616030982438),(31015011695571,-3010890396918),(10983084838558,-22169275039209),(-12760425055615,1513604360353),(-4818276379429,9477525031031),(5254503342093,-726271786882),(2108311576467,-4023852820033),(-2161738728019,335669064576),(-915848920146,1697556978540),(887691643657,-151465426692),(394012115082,-713651556003),(-363895761941,67662946608),(-168108827280,300004559766),(149090693053,-30211493768),(71439183230,-126366159670),(-61146647862,13512266068),(-30374515705,53314481605),(25133584155,-6029956961),(12946910453,-22486171189),(-10354934746,2670198778),(-5524987312,9463192179),(4272201767,-1170077610),(2353579661,-3972318849),(-1762872601,508122344),(-998789318,1665081674),(727007150,-219614761),(422339384,-698123049),(-299708462,94860131),(-178297799,293050305),(123617695,-41013734),(75304780,-123127045),(-51054942,17729423),(-31843360,51729810),(21117923,-7645489),(13471635,-21714770),(-8744074,3284519),(-5694758,9106773),(3621807,-1406207),(2403640,-3817758),(-1500086,600889),(-1013226,1600911),(621344,-256647),(426914,-671670),(-257483,109621),(-179917,281898),(106785,-46804),(75852,-118306),(-44323,19961),(-31979,49636),(18408,-8500),(13477,-20820),(-7648,3615),(-5677,8733),(3178,-1536),(2390,-3664),(-1321,653),(-1006,1537),(549,-277),(424,-645),(-228,118),(-178,271),(95,-50),(75,-114),(-40,21),(-32,48),(16,-9),(13,-20),(-7,4),(-6,8),(3,-2)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((322039539266493573,77469051826531058),(2476232624522785,-12518994330317071),(-303571759303609886,-73004792354704062),(-6896651469522969,33227912297224779),(254903294447316688,60861151976230736),(9780912153241804,-43473864861728089),(-191987504066093549,-44493920730194158),(-10335914573600281,42818298938116629),(130984655539873999,28253950787862931),(8872859879295982,-35128451397772465),(-81798752604099617,-15331188406226416),(-6341372653803218,25112773062102714),(47288881893137037,6785909136529350),(3760403175240142,-16177124868383099),(-25650042938681372,-2113783161032731),(-1852336412418277,9685624122251050),(13235571545945830,110743610053141),(777654693800468,-5512257583504716),(-6568003205047486,450551316842552),(-300335770935422,3009929274442658),(3153911337234868,-433145937517641),(123880860719855,-1576526718678579),(-1469422277648113,280374812299995),(-61575816508908,790389543086245),(665302822807407,-151661951238034),(34661934613969,-379853404222556),(-293484010869105,74049694421120),(-19431477993045,176127588551379),(126685872951780,-34119097666546),(10223883909140,-79571865904161),(-53820528908134,15288463995196),(-5040703830932,35390708221755),(22639673599637,-6786767268600),(2379778838403,-15617164856632),(-9477275760188,3007566963202),(-1103201538053,6863092676870),(3960421264679,-1330168175536),(510665054321,-3004153597445),(-1653874888421,585126674193),(-236893302679,1307917336845),(689915170879,-255338418124),(109452243563,-565735835479),(-287229302812,110534481522),(-49950505787,243192435906),(119273798620,-47577232018),(22415445910,-104064401136),(-49408830278,20428397373),(-9903710624,44422558030),(20434815232,-8772527456),(4332437538,-18947718476),(-8447845978,3770901463),(-1888979003,8079094763),(3494182406,-1621153983),(824269905,-3441715432),(-1446522241,695900277),(-359963087,1463569470),(599181078,-297902178),(156868718,-621007059),(-248183837,127162695),(-68017039,263013821),(102745396,-54178144),(29318393,-111283496),(-42512711,23069446),(-12583359,47074918),(17588585,-9825597),(5391837,-19914348),(-7280182,4185718),(-2310846,8422527),(3015716,-1782293),(990731,-3559798),(-1250080,758037),(-424410,1503204),(518359,-321971),(181437,-634285),(-214946,136617),(-77381,267537),(89126,-57944),(32946,-112837),(-36960,24574),(-14017,47590),(15333,-10422),(5963,-20069),(-6364,4419),(-2537,8461),(2643,-1872),(1078,-3566),(-1098,793),(-458,1502),(456,-336),(194,-633),(-190,142),(-82,267),(79,-60),(35,-112),(-33,25),(-15,47),(14,-11),(6,-20),(-6,5),(-3,8),(2,-2)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((78021511191062026,-5497213231949290),(-253856475410098,-2438742235443724),(-74432811893009803,5216698092615523),(642338631605320,6648441037486529),(64692272765636521,-4508672840335239),(-770475481509114,-9173208840671415),(-51376081919836462,3640705121235000),(665405753967872,9712173557829455),(37447535660674470,-2842046886243283),(-471101325261313,-8670478796615281),(-25199102880640472,2195523988732694),(301431576606020,6803941960593348),(15754558912273720,-1677913993373187),(-196870664750788,-4805089145034718),(-9210962060496284,1254615319968315),(150637852896292,3107002066035296),(5074385831936991,-906211120559546),(-131736286906635,-1871300133741332),(-2659100611706710,623041220776992),(112527071912421,1068669190279302),(1339279670023390,-402134827115911),(-85170413268397,-587421055757482),(-654422153409791,241704423630453),(55844528470404,313473008670975),(312276269544968,-135182068264015),(-32005713750719,-162725630390207),(-145996505765232,70726953464507),(16350924370714,82049255198888),(66945176430396,-34947347748984),(-7631434563605,-40143997423730),(-30121095035235,16504967328814),(3347645992299,19093342480571),(13315094808838,-7546526954524),(-1421331230908,-8870362755488),(-5797829915590,3380086667079),(597936593084,4050964982628),(2495744511762,-1496440072017),(-251696731936,-1829324480574),(-1066060309066,658260100789),(105517932524,819993511952),(453219604778,-288202845723),(-43558065661,-365376814033),(-192090526746,125558243070),(17557062992,161811337979),(81198944922,-54397290053),(-6909034634,-71187486175),(-34222145014,23440116107),(2676455071,31116778358),(14375592743,-10057212482),(-1033465118,-13528064280),(-6019287935,4303663091),(401543270,5858612629),(2513849892,-1839374987),(-157029434,-2530886543),(-1048139066,785779440),(61250533,1091420853),(436681867,-335518338),(-23539411,-469862688),(-181883350,143119953),(8840524,201866288),(75737724,-60959424),(-3244351,-86529339),(-31521022,25923231),(1172116,37010666),(13107872,-11010011),(-420743,-15803958),(-5446140,4672818),(150367,6741093),(2261419,-1982729),(-52870,-2873303),(-938828,841210),(17821,1223885),(389804,-356804),(-5539,-520878),(-161882,151259),(1487,221463),(67234,-64078),(-282,-94068),(-27920,27128),(-14,39925),(11592,-11480),(57,-16936),(-4812,4857),(-44,7182),(1998,-2055),(27,-3044),(-829,869),(-15,1290),(344,-368),(8,-546),(-143,155),(-4,231),(59,-66),(2,-98),(-25,28),(-1,41),(10,-12),(0,-18),(-4,5),(0,7),(2,-2)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((17514074790068894,-6893875204961211),(-194846943341474,-457229613820454),(-16845030766721829,6619516038893757),(532849119752867,1269966597809608),(14994550593162735,-5868054901075113),(-739126758854255,-1814747269585556),(-12369389834120394,4822543612143766),(791314522965072,2020571043903861),(9477794159171264,-3696841247498747),(-719614761732207,-1920877912735408),(-6765241851363531,2662877307557016),(581105185863088,1618488750482368),(4514854106900321,-1816978081949240),(-428748719180336,-1234569376088014),(-2828780818156999,1183144989918200),(295012303626407,864819919178529),(1671210556371473,-739897852900037),(-192727365877904,-562302328811473),(-935301206135418,446998549435740),(121596652988142,342702863127346),(498667124684029,-262158953725080),(-74960601162343,-197935881237365),(-255095764327391,149612684682231),(45201740435757,109649411390792),(126242003512690,-83015145389916),(-26445236908019,-58910704403979),(-60931223340344,44658308703673),(14851655484535,30935672637131),(28869311541329,-23228258234987),(-7950211935434,-15929352342291),(-13479797793571,11670667925889),(4053081986350,8040210771766),(6211113060096,-5673209666972),(-1977785334292,-3972272723637),(-2823847993076,2678698488074),(932230364370,1920301366260),(1266485043780,-1235287304452),(-428955157453,-909971980674),(-560696217116,559685177629),(194442982408,424169108146),(245468136488,-250456179763),(-87302120390,-195280833920),(-106532515066,111111383671),(38883579461,89088475892),(45946351574,-48968318179),(-17166424518,-40348309908),(-19726862718,21455754452),(7506256721,18151064201),(8438052855,-9348854796),(-3253104854,-8110131787),(-3596008482,4052489562),(1400539160,3599616578),(1526525442,-1748904130),(-600711468,-1588117332),(-645503795,752224772),(257250471,697267625),(272018407,-322785663),(-110071329,-305016399),(-114325119,138285519),(47029121,133052279),(47961178,-59164532),(-20044649,-57896237),(-20095548,25278752),(8518223,25130586),(8411366,-10784643),(-3610690,-10880319),(-3516859,4594176),(1528186,4698980),(1468564,-1954527),(-646493,-2025012),(-612438,830705),(273506,871176),(255118,-352825),(-115690,-374287),(-106187,149781),(48900,160622),(44177,-63555),(-20645,-68852),(-18374,26953),(8707,29478),(7639,-11423),(-3669,-12606),(-3175,4839),(1546,5385),(1319,-2049),(-652,-2298),(-548,867),(275,980),(227,-367),(-116,-418),(-94,155),(49,178),(39,-66),(-20,-76),(-16,28),(9,32),(7,-12),(-4,-14),(-3,5),(2,6),(1,-2)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((3573048012491588,-2880436787712445),(-67688426640585,-79946374335573),(-3457210525256931,2783078782826381),(188639599855783,224957377950913),(3132316824427089,-2511844507797725),(-271727667972931,-329921491474832),(-2659088967425150,2121400119158294),(306487476891825,381467845899616),(2117261508860148,-1681200036249844),(-296973897205840,-380453650338710),(-1583617293969661,1254746590039346),(256941926952378,339287237483404),(1114805137193975,-885587102496406),(-202891775642422,-275682707466425),(-740294030583105,593786314956489),(148497615960750,206567590390149),(464967922527862,-380035631524545),(-101959172455787,-144040484683050),(-277036830357312,233256566112561),(66334380265134,94160533103556),(157070512142618,-137923170412575),(-41276329035718,-58078415128374),(-85035203037399,78926952260294),(24782739737980,34028372100938),(44150470633235,-43901536224803),(-14460144862839,-19088553611192),(-22107865157662,23816683837408),(8230433417633,10344572881225),(10749653240008,-12626159741713),(-4570265065508,-5464293263183),(-5112616497034,6544274129280),(2470169466168,2833466948102),(2394082405952,-3315161933466),(-1296211616879,-1447994169881),(-1108899631003,1640880817409),(659755126493,729780395745),(509140945119,-793952822904),(-326213181017,-362322905354),(-231749412064,376149897978),(157273498826,176992741266),(104489297557,-174953323261),(-74303664216,-85071191613),(-46638666880,80144901700),(34569741279,40294530456),(20615828666,-36275214671),(-15897202935,-18854964004),(-9036673328,16265683417),(7240663199,8737854473),(3934905076,-7238596860),(-3268965405,-4017407050),(-1704691467,3200511816),(1463405265,1834005189),(735392796,-1406806127),(-650003828,-831479082),(-315955467,615065578),(286801449,374410145),(135167891,-267643196),(-125898076,-167525019),(-57570502,116005281),(55058111,74543114),(24417490,-50122704),(-24007700,-33019101),(-10319053,21602910),(10440378,14572228),(4348662,-9291634),(-4527766,-6410859),(-1828681,3988944),(1958080,2812037),(767614,-1709397),(-844585,-1229870),(-321654,731280),(363514,536377),(134532,-312356),(-156205,-233323),(-56160,133243),(67039,101270),(23401,-56778),(-28740,-43873),(-9736,24173),(12307,18977),(4046,-10284),(-5263,-8196),(-1680,4372),(2248,3535),(697,-1857),(-959,-1522),(-289,788),(409,655),(120,-334),(-174,-281),(-49,142),(74,121),(20,-60),(-32,-52),(-8,25),(13,22),(3,-11),(-6,-9),(-1,5),(2,4),(1,-2)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((628390963858598,-939196385627417),(-19134892253677,-12225829144901),(-610934146388801,911624230513479),(53962084248506,34782975627406),(561447360224265,-833938204219186),(-79513248511568,-52130289577742),(-487789767121296,719648100252062),(92679755544762,62209187151189),(400773798518662,-586732668299540),(-93586490157856,-64617659769658),(-311554431667115,452874210836957),(84939029494745,60475353769965),(229337061074515,-331748773566300),(-70676802895564,-51899049138436),(-160024425410623,231289902927103),(54610850077478,41275893350591),(105982391528043,-153939688938004),(-39561497188784,-30645209904519),(-66723398851511,98133642256647),(27083364803123,21364622702668),(40002651141600,-60122804093710),(-17642220031759,-14057660185361),(-22882541698476,35523235150025),(11003664160641,8770325220497),(12514485201819,-20312492812014),(-6610901960125,-5211470184630),(-6559090804948,11281132575818),(3847864731904,2964525154029),(3304892267811,-6106773442324),(-2180637708634,-1624443065344),(-1607846259863,3232190015923),(1207529894309,863808988487),(759647724271,-1676644346109),(-654529422626,-449252933701),(-350965112997,853667483181),(347358545601,230102502411),(159707550568,-426932009514),(-180395213367,-116602627246),(-72024973559,209800759064),(91651916859,58558376496),(32319208730,-101349548002),(-45581597083,-29126631410),(-14448626980,48169353465),(22228681907,14326436870),(6430739107,-22555652194),(-10656759274,-6960837287),(-2845252960,10424695492),(5036762315,3341202038),(1250192385,-4764877246),(-2352737722,-1586267869),(-545592296,2157804552),(1088094040,746100221),(236715801,-969561296),(-498771484,-348157486),(-102232651,432700250),(226765150,161307415),(43983794,-191934601),(-102323004,-74222406),(-18851022,84667369),(45862343,33918593),(8043652,-37163829),(-20439164,-15397937),(-3414602,16241980),(9066210,6947972),(1441624,-7072202),(-4005730,-3118744),(-605477,3069887),(1763744,1393747),(253148,-1329038),(-774085,-620491),(-105441,574022),(338692,275282),(43773,-247388),(-147766,-121723),(-18112,106402),(64303,53650),(7468,-45680),(-27922,-23575),(-3067,19579),(12102,10331),(1254,-8380),(-5236,-4517),(-511,3582),(2262,1971),(207,-1530),(-976,-858),(-84,653),(420,373),(34,-278),(-181,-162),(-14,118),(78,70),(5,-50),(-33,-30),(-2,21),(14,13),(1,-9),(-6,-6),(0,4),(3,2),(0,-2)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((79521645241907,-268807065319391),(-4851065846270,-1336108318085),(-77682694949562,261844938927573),(13794022742611,3852087891056),(72404905466006,-242067277978265),(-20661506260432,-5923352189997),(-64360958357721,212500732946186),(24665767412661,7334035790854),(54528134237619,-177302636908014),(-25684567120266,-7978360661260),(-44003698204227,140781154340565),(24181067354609,7879868255019),(33807267085992,-106542250621114),(-20971001362304,-7177329520652),(-24719981426398,76990283278502),(16949545802593,6082785467088),(17201802358265,-53232271361844),(-12872845550211,-4825017020390),(-11393175077512,35294550304649),(9246532103753,3597918627123),(7183943817322,-22494393818560),(-6316436163065,-2531287872923),(-4313748964117,13815926722206),(4123973304918,1685940745815),(2467361466979,-8199318029148),(-2585301645503,-1066526121524),(-1344341721948,4714730914432),(1563032370357,642849659545),(697462821481,-2634189315052),(-915285164456,-370444699735),(-344286213732,1434212349581),(521300773005,204929961328),(161528933444,-763163737124),(-289873485092,-109423812931),(-71955057469,397957184785),(157849629983,56788374070),(30408390964,-203829556493),(-84351640198,-28876948877),(-12183786484,102722118875),(44282665377,14503559671),(4624393509,-50995539629),(-22847672453,-7240850323),(-1658244806,24956916147),(11587780804,3605354139),(556922464,-12046968302),(-5779488282,-1790642526),(-170696030,5739258538),(2837281884,885360820),(44003268,-2700747453),(-1372925803,-434758512),(-6391788,1256697547),(655921698,211706924),(-2635247,-578940932),(-309908867,-102205293),(3452743,264382864),(145007183,48948544),(-2475113,-119812704),(-67260108,-23275098),(1480480,53928791),(30949739,10993387),(-809310,-24125379),(-14137139,-5157694),(419695,10732371),(6414496,2403045),(-210688,-4750100),(-2893254,-1111763),(103624,2092771),(1298277,510897),(-50271,-918305),(-579962,-233349),(24132,401532),(258051,106016),(-11476,-175029),(-114403,-47943),(5408,76086),(50548,21591),(-2528,-32992),(-22265,-9685),(1173,14273),(9779,4327),(-541,-6161),(-4284,-1927),(248,2655),(1872,855),(-114,-1142),(-817,-378),(52,490),(356,167),(-23,-210),(-155,-73),(11,90),(67,32),(-5,-39),(-29,-14),(2,16),(13,6),(-1,-7),(-5,-3),(0,3),(2,1),(0,-1)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((-975932518869,-69945644490839),(-1133985838026,35139764284),(900202227452,68329220607568),(3245310389776,-90264365774),(-694467354594,-63708081575684),(-4923196802809,106370950334),(414586354760,56712095672956),(5988366937060,-75818370003),(-129620631167,-48228075926919),(-6389178953957,8822879054),(-101795152344,39211412544709),(6194470536721,72667159475),(247200406375,-30510524697393),(-5556912161023,-145066262826),(-303625619507,22747443499625),(4663056548088,191796283125),(290025585489,-16272692908056),(-3687718927521,-207111060352),(-235008419232,11186631606763),(2764064271070,194999988237),(165753184280,-7402607403011),(-1972644493120,-164993191974),(-101467545097,4723944976312),(1345900734183,127587581231),(51889482138,-2912753648675),(-881155624425,-91124707275),(-19132350729,1738909769249),(555514049583,60537012906),(747345932,-1007314112055),(-338387524463,-37584316241),(7461706617,567476626613),(199828735638,21869137822),(-9563834173,-311635537149),(-114778782492,-11944766005),(8639603985,167230730132),(64332430647,6131140043),(-6640301292,-87905560058),(-35291817851,-2963218642),(4602206885,45369686420),(18998721457,1354578283),(-2953455205,-23039724789),(-10056722711,-591428774),(1781700875,11532013390),(5241617519,251253426),(-1020744338,-5696666310),(-2692197992,-106983502),(559795032,2779898262),(1363313218,47338969),(-295887804,-1340969908),(-680957618,-22353621),(151656195,639784907),(335688631,11273008),(-75787662,-302085979),(-163458643,-5943083),(37100800,141257868),(78701330,3193722),(-17859400,-65468102),(-37508809,-1719697),(8478104,30098764),(17713205,920079),(-3977237,-13737760),(-8295331,-487353),(1846639,6229172),(3855049,255029),(-849676,-2807607),(-1778818,-131600),(387900,1258457),(815418,66868),(-175914,-561207),(-371563,-33440),(79339,249102),(168405,16470),(-35619,-110102),(-75962,-8002),(15929,48480),(34117,3843),(-7099,-21275),(-15263,-1828),(3154,9307),(6803,862),(-1397,-4061),(-3022,-403),(617,1767),(1339,187),(-272,-767),(-591,-86),(120,332),(260,40),(-53,-144),(-114,-18),(23,62),(50,8),(-10,-27),(-22,-4),(4,11),(10,2),(-2,-5),(-4,-1),(1,2),(2,0),(0,-1)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((-5437318820661,-16676386738448),(-245403364274,84250404015),(5310420350026,16329849365856),(706009821752,-240112378902),(-4948166498017,-15333946657797),(-1082245314209,361260141359),(4401294363350,13810547682540),(1336835242910,-434072354193),(-3740690017199,-11934641422519),(-1455319049884,455743912702),(3041842772795,9900763399605),(1446003224495,-433264282212),(-2370689058750,-7889885251127),(-1334689362389,379889724994),(1774436832543,6044473952981),(1156451322564,-310738597504),(-1278606594621,-4455892196417),(-947171620079,239068465809),(889360718184,3164156773806),(737041520638,-174156792286),(-598916747247,-2166908838041),(-547101349485,120861609728),(391701866610,1432997481725),(388721472456,-80382796306),(-249583923561,-916395003886),(-265171697777,51552884902),(155408675227,567556066088),(174167418658,-32090462474),(-94828038678,-340977453284),(-110444618565,19515879885),(56834144651,199058189084),(67799058701,-11667497850),(-33515926219,-113125491293),(-40397823291,6892817669),(19469406848,62704029015),(23426176556,-4038122327),(-11146644068,-33966585278),(-13255921221,2349192508),(6289562965,18018914555),(7338788638,-1355842651),(-3496109625,-9380755327),(-3985021705,774165285),(1913014931,4802547501),(2127180839,-435654360),(-1029599849,-2422474621),(-1118299210,240705859),(544686646,1205934898),(579843809,-130187665),(-283145034,-593273036),(-296822595,68808454),(144646009,288736312),(150109317,-35526377),(-72660673,-139122143),(-75034410,17934022),(35927971,66403874),(37090695,-8867201),(-17509803,-31413366),(-18141228,4303601),(8423236,14736128),(8785309,-2054777),(-4005424,-6858700),(-4215542,966918),(1885170,3169157),(2005702,-449071),(-879150,-1454583),(-946832,206061),(406621,663516),(443720,-93504),(-186674,-300938),(-206529,42000),(85129,135764),(95519,-18697),(-38591,-60943),(-43917,8259),(17403,27230),(20083,-3624),(-7812,-12114),(-9139,1581),(3492,5368),(4140,-686),(-1556,-2371),(-1868,296),(691,1043),(839,-127),(-306,-458),(-376,55),(135,200),(168,-23),(-59,-87),(-75,10),(26,38),(33,-4),(-11,-17),(-15,2),(5,7),(6,-1),(-2,-3),(-3,0),(1,1),(1,0),(0,-1)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((-2551832522277,-3603837689477),(-48500264255,35391917469),(2499964350680,3536249382268),(140169824327,-101720407433),(-2350851571709,-3341129504590),(-216821388988,155633487981),(2122585059949,3039970376951),(271444606033,-191735627229),(-1841124148619,-2664163122750),(-300745847694,208059612016),(1535312732126,2249554703449),(305316738220,-206002240554),(-1231994665520,-1830824478922),(-288983460535,189477286468),(952360720564,1436893354763),(257604211801,-163655076109),(-710120335003,-1088146808412),(-217691837945,133713274016),(511476703003,795678435214),(175214387349,-103917029414),(-356426321651,-562238898896),(-134801756858,77165233520),(240714811561,384261114361),(99426367519,-54965156339),(-157836194765,-254264211510),(-70486126872,37692220474),(100668290731,163068163650),(48141386137,-24969014777),(-62573175179,-101482267213),(-31747363637,16031467280),(37976862708,61362087237),(20258465723,-10008261071),(-22547083513,-36098713727),(-12535585600,6093760396),(13117908314,20691805196),(7537991753,-3628997213),(-7491041330,-11574267902),(-4414522159,2119161741),(4204800649,6328342353),(2523400000,-1216041056),(-2322761252,-3387961681),(-1411011371,686843558),(1263999617,1779191622),(773536186,-382270072),(-678096779,-918218235),(-416646779,209758597),(358803215,466560039),(220929505,-113483916),(-187317268,-233814555),(-115528413,60521439),(96504186,115752920),(59660378,-31805320),(-49073177,-56687097),(-30458754,16466847),(24636831,27492246),(15385282,-8399651),(-12216251,-13215439),(-7693302,4222965),(5986059,6300573),(3810086,-2094020),(-2900634,-2980766),(-1869666,1025058),(1391023,1399968),(909506,-495858),(-660725,-653034),(-438812,237265),(311098,302666),(210088,-112398),(-145306,-139439),(-99857,52757),(67370,63879),(47140,-24553),(-31026,-29109),(-22111,11338),(14200,13199),(10308,-5199),(-6462,-5956),(-4778,2369),(2926,2676),(2203,-1073),(-1319,-1197),(-1011,484),(592,533),(462,-217),(-265,-237),(-210,97),(118,105),(95,-43),(-52,-46),(-43,19),(23,20),(19,-8),(-10,-9),(-9,4),(5,4),(4,-2),(-2,-2),(-2,1),(1,1),(1,0),(0,0)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((-885320732006,-678531487145),(-8388181225,11248974304),(869070363357,667094655182),(24349410989,-32488474066),(-822144012449,-633935056565),(-37994920384,50190622311),(749668717684,582314721209),(48185280089,-62726806046),(-659125845021,-517078032946),(-54297118036,69361938773),(559051027642,443902270412),(56272679051,-70280277384),(-457700471868,-368487025516),(-54561770380,66413501176),(361971498254,295841431394),(49979736204,-59144246385),(-276756443673,-229788455933),(-43522490941,49979708755),(204770091777,172741031709),(36184063716,-40278161594),(-146770993574,-125737194907),(-28813778252,31076983877),(102027937680,88669438270),(22033160522,-23031319234),(-68871587748,-60618493985),(-16214071025,16442027539),(45203546084,40204437618),(11505081421,-11336752476),(-28887702705,-25890129214),(-7885972258,7568200473),(18000301468,16202276740),(5230514644,-4903408431),(-10952312264,-9863386716),(-3362813862,3090324563),(6516749133,5847198382),(2099327903,-1898801162),(-3797454651,-3379426323),(-1274794733,1139871452),(2170274103,1906567447),(754336723,-669908729),(-1218138910,-1051370536),(-435771958,386168599),(672363774,567511598),(246234033,-218714129),(-365390105,-300310404),(-136356148,121885819),(195712578,156042096),(74145978,-66915943),(-103416970,-79747491),(-39666046,36225034),(53952549,40154736),(20914889,-19349927),(-27806966,-19953999),(-10886981,10203216),(14165791,9801325),(5602487,-5312737),(-7136157,-4765632),(-2853410,2732358),(3556321,2296495),(1439562,-1388423),(-1754003,-1097863),(-719873,697325),(856540,521076),(356985,-346328),(-414352,-245687),(-175624,170187),(198668,115130),(85747,-82800),(-94464,-53640),(-41563,39909),(44568,24856),(20008,-19069),(-20875,-11459),(-9569,9037),(9712,5257),(4548,-4251),(-4490,-2401),(-2148,1985),(2064,1091),(1009,-921),(-944,-494),(-471,425),(429,223),(219,-195),(-194,-100),(-101,89),(88,45),(47,-40),(-39,-20),(-21,18),(18,9),(10,-8),(-8,-4),(-4,4),(3,2),(2,-2),(-2,-1),(-1,1),(1,0),(0,0),(0,0)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((-265109740375,-97787970526),(-1106403520,3116867455),(260658020009,96358358664),(3230090345,-9034665157),(-247758131595,-92190201304),(-5097346736,14058622376),(227697295558,85629732418),(6572139196,-17759729935),(-202378089700,-77203812355),(-7565613264,19917808805),(174015378729,67553015812),(8045011607,-20535105893),(-144814725590,-57353544873),(-8034013346,19805447893),(116697031581,47240648757),(7604447022,-18052071798),(-91114452755,-37745581687),(-6861164613,15653103483),(68974632886,29254901872),(5923398733,-12973110032),(-50663443585,-21995814077),(-4906547661,10313633646),(36138001047,16045723773),(3907841646,-7887912353),(-25054692156,-11359753628),(-2997941910,5817943981),(16900103243,7807717111),(2218784457,-4147544569),(-11102249980,-5212199300),(-1586514120,2863576171),(7110887203,3381386464),(1097532592,-1918478151),(-4445478076,-2133129720),(-735591043,1249507579),(2715835516,1309469043),(478306721,-792569733),(-1623307944,-782834076),(-302166661,490477263),(950477729,456158822),(185735942,-296642016),(-545834350,-259325449),(-111254953,175633549),(307814089,143980944),(65044380,-101963318),(-170665188,-78159828),(-37178356,58130741),(93139093,41534773),(20811966,-32591913),(-50087037,-21635524),(-11430279,17993471),(26568486,11063104),(6170429,-9792938),(-13914187,-5561789),(-3280053,5259239),(7200375,2753552),(1719965,-2789272),(-3684426,-1344775),(-891134,1461831),(1865396,648964),(456859,-757477),(-934958,-309966),(-232041,388241),(464132,146751),(116873,-196910),(-228302,-68959),(-58418,98865),(111323,32198),(28993,-49159),(-53833,-14951),(-14293,24219),(25828,6909),(7002,-11827),(-12299,-3179),(-3409,5728),(5816,1457),(1650,-2752),(-2732,-665),(-794,1313),(1275,303),(380,-622),(-592,-137),(-181,293),(273,62),(86,-137),(-125,-28),(-40,64),(57,13),(19,-29),(-26,-6),(-9,14),(12,3),(4,-6),(-5,-1),(-2,3),(2,0),(1,-1),(-1,0),(0,1),(0,0),(0,0),(0,0)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((-71659741652,-3799160851),(-32572449,784631970),(70551286122,3789655526),(99527768,-2281152652),(-67329966307,-3756555857),(-170783874,3570773236),(62291492983,3687840634),(245897459,-4550842481),(-55877610579,-3568597145),(-320864832,5163641323),(48611188351,3386722221),(388894552,-5400658107),(-41025433362,-3137784474),(-442241122,5297706004),(33600540729,2827493445),(474382284,-4923041242),(-26717831421,-2471186662),(-481768046,4361958398),(20636273431,2090795008),(464617254,-3701548290),(-15490901068,-1710472485),(-426640993,3018535510),(11308467952,1352272459),(373943118,-2371778156),(-8033487481,-1032959659),(-313554278,1799610367),(5557679927,762483948),(252061095,-1321134425),(-3747235197,-544066018),(-194647208,940017781),(2464434679,375446780),(144661573,-649306092),(-1582319682,-250701551),(-103655615,436071176),(992756088,162080098),(71730959,-285173257),(-609229079,-101512963),(-48018709,181861000),(366051419,61628264),(31146242,-113260078),(-215562566,-36285742),(-19605964,68982764),(124546116,20729859),(11996603,-41147405),(-70676308,-11495684),(-7147084,24070353),(39433586,6189886),(4152731,-13827511),(-21655328,-3236801),(-2357408,7810655),(11716998,1643765),(1309868,-4343534),(-6252470,-810522),(-713745,2380697),(3293661,387858),(382160,-1287417),(-1714267,-179953),(-201472,687525),(882265,80824),(104794,-362878),(-449318,-35049),(-53883,189425),(226581,14611),(27438,-97853),(-113203,-5810),(-13859,50049),(56062,2173),(6952,-25357),(-27534,-743),(-3468,12731),(13416,216),(1721,-6337),(-6488,-40),(-850,3128),(3115,-9),(418,-1532),(-1486,16),(-205,745),(704,-13),(100,-359),(-332,8),(-48,172),(155,-5),(23,-82),(-72,3),(-11,39),(34,-1),(5,-18),(-15,1),(-3,9),(7,0),(1,-4),(-3,0),(-1,2),(1,0),(0,-1),(-1,0),(0,0),(0,0),(0,0),(0,0)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((-17707802590,4471022216),(47898647,181445289),(17454559073,-4394547547),(-138494450,-528882443),(-16716729264,4173038071),(214414121,832162388),(15556840752,-3828865520),(-268738515,-1068750220),(-14069170416,3395077114),(298114974,1225037750),(12366933829,-2910100938),(-302954824,-1297429181),(-10567981104,2412124660),(286855869,1291692003),(8781511787,-1934282305),(-255487841,-1220892797),(-7097832800,1501443751),(215281372,1102499247),(5582319583,-1128912343),(-172248670,-955315860),(-4273765175,822862233),(131161934,796835721),(3186467188,-582017294),(-95174228,-641386886),(-2314876799,399943747),(65839122,499206002),(1639469677,-267381492),(-43404579,-376355181),(-1132644416,174208266),(27232634,275257423),(763793121,-110836702),(-16218186,-195574191),(-503090531,69023320),(9126057,135172090),(323906319,-42186280),(-4814057,-90994247),(-203998857,25380380),(2347098,59734720),(125782382,-15077691),(-1028179,-38287117),(-75990578,8872029),(377879,23989136),(45022071,-5185286),(-90021,-14710721),(-26182241,3016751),(-17162,8839553),(14959018,-1749530),(43604,-5210988),(-8404658,1011836),(-39655,3017266),(4648002,-583324),(28006,-1717954),(-2532499,334827),(-17271,962940),(1360726,-191053),(9675,-531915),(-721641,108182),(-5003,289854),(378074,-60689),(2400,-155962),(-195836,33683),(-1065,82935),(100370,-18475),(432,-43618),(-50934,10007),(-156,22704),(25609,-5350),(46,-11704),(-12764,2824),(-8,5978),(6310,-1471),(-2,-3027),(-3096,757),(3,1520),(1508,-385),(-2,-757),(-729,193),(1,374),(350,-96),(0,-184),(-167,47),(0,90),(79,-23),(0,-43),(-37,11),(0,21),(18,-5),(0,-10),(-8,3),(0,5),(4,-1),(0,-2),(-2,1),(0,1),(1,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((-3976326847,2424273970),(23866121,38265693),(3923735984,-2388690186),(-69441770,-111804522),(-3770151748,2285117552),(108874713,176755390),(3527582781,-2122613425),(-139090249,-228621348),(-3214292017,1914779307),(158319256,264516857),(2852506310,-1677848363),(-166232978,-283404328),(-2465802541,1428573579),(163815494,286034021),(2076597071,-1182299378),(-153031643,-274627558),(-1704102713,951515336),(136386390,252391060),(1362989330,-745050951),(-116479789,-222965208),(-1062827423,567919158),(95642470,189914594),(808247697,-421693022),(-75700775,-156332653),(-599643507,305228693),(57881409,124601225),(434192252,-215533033),(-42834054,-96306416),(-306974600,148604822),(30732776,72283548),(212013305,-100134418),(-21413600,-52748161),(-143116732,66007661),(14512773,37467292),(94477368,-42610883),(-9582591,-25932418),(-61028889,26967355),(6174464,17507855),(38600234,-16750980),(-3888935,-11541638),(-23921227,10224149),(2398441,7436841),(14535274,-6139030),(-1450982,-4688543),(-8666238,3630338),(862586,2895070),(5073877,-2116585),(-504789,-1752661),(-2919422,1217862),(291279,1041362),(1652178,-692185),(-165982,-607881),(-920412,388904),(93528,348974),(505172,-216142),(-52169,-197226),(-273399,118887),(28828,109841),(146022,-64744),(-15790,-60340),(-77031,34918),(8574,32726),(40168,-18654),(-4616,-17538),(-20721,9873),(2464,9295),(10581,-5177),(-1303,-4875),(-5353,2690),(683,2532),(2684,-1385),(-355,-1303),(-1335,707),(182,665),(659,-357),(-93,-337),(-323,179),(47,169),(157,-89),(-23,-84),(-76,44),(12,42),(37,-22),(-6,-21),(-17,10),(3,10),(8,-5),(-1,-5),(-4,2),(1,2),(2,-1),(0,-1),(-1,1),(0,1),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((-787209500,891785130),(8234801,7129621),(777641058,-879820530),(-24032728,-20881848),(-749631016,844901753),(37907702,33172456),(705181732,-789820047),(-48866871,-43215538),(-647365990,718807366),(56293256,50476416),(579975781,-636990460),(-59995107,-54715482),(-507111998,549773722),(60183887,55988932),(432776345,-462254544),(-57392892,-54609849),(-360521029,378757225),(52359251,51079820),(293196579,-302538246),(-45896015,-46005299),(-232817433,235676857),(38778303,40013734),(180543573,-179130252),(-31659918,-33682220),(-136758919,132909022),(25027261,27487049),(101216130,-96318894),(-19188632,-21777280),(-73214013,68217743),(14290913,16770690),(51776886,-47248515),(-10352907,-12567084),(-35812820,32024183),(7304922,9172332),(24237196,-21255835),(-5026454,-6526599),(-16056997,13826595),(3376990,4531490),(10418314,-8821244),(-2217902,-3072690),(-6623851,5524259),(1425672,2036543),(4129029,-3398669),(-898008,-1320504),(-2525042,2055892),(554932,838367),(1515815,-1223815),(-336830,-521624),(-893856,717496),(201045,318345),(518122,-414638),(-118134,-190741),(-295428,236378),(68410,112304),(165823,-133033),(-39080,-65035),(-91695,73966),(22043,37076),(49990,-40654),(-12287,-20828),(-26890,22103),(6773,11539),(14283,-11892),(-3694,-6310),(-7497,6335),(1994,3409),(3892,-3343),(-1067,-1821),(-1999,1748),(565,963),(1017,-906),(-297,-504),(-513,466),(154,261),(256,-237),(-80,-134),(-127,120),(41,68),(63,-60),(-21,-35),(-31,30),(10,17),(15,-15),(-5,-9),(-7,7),(3,4),(3,-4),(-1,-2),(-2,2),(1,1),(1,-1),(0,-1),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((-124959210,277452929),(2419267,1063194),(123604652,-273995544),(-7075871,-3123815),(-119626806,263884504),(11209658,4993586),(113274491,-247870002),(-14544555,-6565956),(-104934652,227097793),(16899856,7762691),(95094511,-202971742),(-18204767,-8540147),(-84295609,176995626),(18495749,8891313),(73085515,-150619103),(-17898851,-8843515),(-61973064,125109450),(16601885,8452320),(51392144,-101463615),(-14822493,-7792733),(-41677449,80366286),(12777966,6949142),(33053632,-62191279),(-10661234,-6005565),(-25637202,47037155),(8625459,5037488),(19448824,-34784652),(-6777559,-4106198),(-14432596,25163046),(5179351,3255943),(10478535,-17814603),(-3854072,-2513714),(-7444883,12349488),(2795727,1891095),(5177642,-8387217),(-1979062,-1387409),(-3525796,5583827),(1368525,993373),(2351721,-3646302),(-925343,-694632),(-1537050,2336967),(612391,474732),(984806,-1471007),(-397051,-317330),(-618837,909976),(252446,207618),(381578,-553601),(-157545,-133058),(-230996,331450),(96597,83594),(137369,-195433),(-58244,-51523),(-80296,113565),(34566,31181),(46164,-65082),(-20210,-18543),(-26121,36807),(11651,10845),(14556,-20557),(-6628,-6243),(-7995,11345),(3724,3541),(4331,-6191),(-2067,-1980),(-2315,3342),(1135,1093),(1223,-1786),(-617,-596),(-638,945),(332,321),(329,-496),(-177,-171),(-168,258),(93,90),(85,-133),(-49,-47),(-43,68),(25,24),(21,-34),(-13,-13),(-11,17),(7,6),(5,-9),(-3,-3),(-3,4),(2,2),(1,-2),(-1,-1),(-1,1),(0,0),(0,-1),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)),((0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0),(0,0)))


==> anc/sourcecode/Sector.c <==
#include "Sector.h"

int is_EMPTYSector(Sector a)
{
	if((a.num_m==0)&&(a.num_n==0)) return 1;
	Sector_assert_valid(a);
	return 0;
}

void Sector_assert_valid(Sector a)
{
	assert((a.num_m>=1)&&(a.num_n>=1));
}

Sector Sector_new(unsigned long off_m, unsigned long off_n, unsigned long num_m, unsigned long num_n)
{
	Sector temp = {.off_m = off_m, .off_n = off_n, .num_m = num_m, .num_n = num_n};
	Sector_assert_valid(temp);
	return temp;
}

int Sector_subset(Sector a, Sector b) // a subset b
{
	Sector_assert_valid(a);
	Sector_assert_valid(b);

	return (    (a.off_m >= b.off_m)
	         && (a.off_n >= b.off_n)
	         && (a.off_m+a.num_m <= b.off_m+b.num_m)
    	         && (a.off_n+a.num_n <= b.off_n+b.num_n)
	       )?1:0;
}

int Sector_equal(Sector a, Sector b)
{
	return Sector_subset(a,b)&&Sector_subset(b,a);
}

Sector Sector_hull(Sector a, Sector b) // rectangular hull
{
	Sector_assert_valid(a);
	Sector_assert_valid(b);

	Sector hull;
	hull.off_m = _MINIMUM_(a.off_m,b.off_m);
	hull.off_n = _MINIMUM_(a.off_n,b.off_n);

	hull.num_m = _MAXIMUM_(a.off_m+a.num_m,b.off_m+b.num_m) - hull.off_m; // no overflow
	hull.num_n = _MAXIMUM_(a.off_n+a.num_n,b.off_n+b.num_n) - hull.off_n; // no overflow

	Sector_assert_valid(hull);
	return hull;
}

Sector Sector_intersection(Sector a, Sector b) // may return the EMPTYSector
{
	Sector_assert_valid(a);
	Sector_assert_valid(b);

	Sector intersection;
	intersection.off_m = _MAXIMUM_(a.off_m,b.off_m);
	intersection.off_n = _MAXIMUM_(a.off_n,b.off_n);

	long temp_num_m = _MINIMUM_(a.off_m+a.num_m,b.off_m+b.num_m) - intersection.off_m;
	long temp_num_n = _MINIMUM_(a.off_n+a.num_n,b.off_n+b.num_n) - intersection.off_n;
	
	if((temp_num_m<=0)||(temp_num_n<=0)) return EMPTYSector;

	intersection.num_m = (unsigned long)temp_num_m;
	intersection.num_n = (unsigned long)temp_num_n;

	Sector_assert_valid(intersection);
	assert(Sector_subset(intersection,a));
	assert(Sector_subset(intersection,b));
	return intersection;
}

Sector Sector_bigger_by(Sector a, unsigned long m_left, unsigned long m_right, unsigned long n_left, unsigned long n_right)
{
	Sector_assert_valid(a); // this is an assumption

	Sector bigger;

	// do NOT use _MAXIMUM_(0,a.off_m-m_left), overflow
	bigger.off_m = _MAXIMUM_(m_left,a.off_m) - m_left; // no overflow
	bigger.num_m = (a.off_m+a.num_m + m_right) - bigger.off_m; // no overflow

	bigger.off_n = _MAXIMUM_(n_left,a.off_n) - n_left; // no overflow
	bigger.num_n = (a.off_n+a.num_n + n_right) - bigger.off_n; // no overflow

	Sector_assert_valid(bigger);
	return bigger;
}

int Sector_contains_point(Sector a, unsigned long m, unsigned long n)
{
	return ((a.off_m<=m)&&(m<a.off_m+a.num_m)&&(a.off_n<=n)&&(n<a.off_n+a.num_n))?1:0;
}

//------------------------------------------------------------------------


int is_EMPTYSignedSector(SignedSector a)
{
	if((a.num_m_signed==0)&&(a.num_n_signed==0)) return 1;
	SignedSector_assert_valid(a);
	return 0;
}

void SignedSector_assert_valid(SignedSector a)
{
	assert((a.num_m_signed>=1)&&(a.num_n_signed>=1));
}

SignedSector Get_SignedSector(Sector a, SIDE m_side, SIDE n_side)
{
	// POS_SIDE POS_SIDE: return sector in >=0 >=0
	// POS_SIDE NEG_SIDE: return sector in >=0 <0  (cut off 0 in n)
 	// NEG_SIDE POS_SIDE: return sector in <0  >=0 (cut off 0 in m)
	// NEG_SIDE NEG_SIDE: return sector in <0  <0  (cuf off 0 in both n and m)
	// 
	// Due to the cutting off, may return EMPTYSignedSector, even though:
	Sector_assert_valid(a); // assumption

	SignedSector out;
	out.num_m_signed = a.num_m; // may change, see cut off
	out.num_n_signed = a.num_n; // may change, see cut off

	switch(m_side)
	{
		case POS_SIDE: 
			out.off_m_signed = (long) a.off_m;
			break;
		case NEG_SIDE:
			out.off_m_signed = - (long)(a.off_m+(a.num_m-1));
			if(out.off_m_signed==0) return EMPTYSignedSector;
			if(a.off_m==0) (out.num_m_signed)--; // cut off
			break;
		default: // not allowed
			assert(0);
	}
	switch(n_side)
	{
		case POS_SIDE:
			out.off_n_signed = (long) a.off_n;
			break;
		case NEG_SIDE:
			out.off_n_signed = - (long)(a.off_n+(a.num_n-1));
			if(out.off_n_signed==0) return EMPTYSignedSector;
			if(a.off_n==0) (out.num_n_signed)--; // cut off
			break;
		default: // not allowed
			assert(0);
	}

	// Either the function has already returned EMPTYSignedSector, otherwise:
	SignedSector_assert_valid(out);
	return out;
}

SignedSector Sector_convolve(SignedSector a, SignedSector b)
{
	if(is_EMPTYSignedSector(a)||is_EMPTYSignedSector(b)) return EMPTYSignedSector;
	SignedSector_assert_valid(a);
	SignedSector_assert_valid(b);

	SignedSector out;
	out.off_m_signed = a.off_m_signed + b.off_m_signed;
	out.off_n_signed = a.off_n_signed + b.off_n_signed;

	out.num_m_signed = a.num_m_signed + (b.num_m_signed - 1);
	out.num_n_signed = a.num_n_signed + (b.num_n_signed - 1);

	SignedSector_assert_valid(out);
	return out;
}

Sector Restrict_SignedSector(SignedSector a)
{
	if(is_EMPTYSignedSector(a)) return EMPTYSector;
	SignedSector_assert_valid(a);

	if(a.off_m_signed+((long)(a.num_m_signed))-1<0) return EMPTYSector; // ###1a
	if(a.off_n_signed+((long)(a.num_n_signed))-1<0) return EMPTYSector; // ###2a

	Sector out;
	out.off_m = ((unsigned long)(_MAXIMUM_(0, a.off_m_signed))); // ###1b
	out.off_n = ((unsigned long)(_MAXIMUM_(0, a.off_n_signed))); // ###2b

	out.num_m = ((unsigned long)(a.off_m_signed+((long)(a.num_m_signed))))-out.off_m; // no overflow by ###1
	out.num_n = ((unsigned long)(a.off_n_signed+((long)(a.num_n_signed))))-out.off_n; // no overflow by ###2
	
	Sector_assert_valid(out);
	return out;
}


==> anc/sourcecode/Sector.h <==
#ifndef SECTOR_H
#define SECTOR_H

#include <assert.h>
#include <stdio.h>
#include <stdlib.h>

#define _MINIMUM_(a,b) (((a)<(b))?(a):(b))
#define _MAXIMUM_(a,b) (((a)<(b))?(b):(a))

typedef struct
{
	unsigned long off_m;
	unsigned long off_n;
	unsigned long num_m;
	unsigned long num_n;	
} Sector;

static const Sector EMPTYSector = {0,0,0,0}; // Note: Sector_assert_valid(EMPTYSector) fails.

int is_EMPTYSector(Sector);
void Sector_assert_valid(Sector); // nums>=1
Sector Sector_new(unsigned long off_m, unsigned long off_n, unsigned long num_m, unsigned long num_n);
int Sector_subset(Sector a, Sector b); // test if a in b
int Sector_equal(Sector, Sector);
Sector Sector_hull(Sector, Sector); // rectangular hull
Sector Sector_intersection(Sector, Sector); // may return EMPTYSector
Sector Sector_bigger_by(Sector, unsigned long m_left, unsigned long m_right, unsigned long n_left, unsigned long n_right);
int Sector_contains_point(Sector, unsigned long m, unsigned long n);

//------------------------------------------------------------

#define NEG_SIDE 0
#define POS_SIDE 1
typedef unsigned long SIDE;
// SIDE can be used as an array index. This would not be possible with
// typedef enum {NEG_SIDE=0, POS_SIDE=1} SIDE;

typedef struct
{
	long off_m_signed;
	long off_n_signed;
	unsigned long num_m_signed;
	unsigned long num_n_signed;	
} SignedSector;

static const SignedSector EMPTYSignedSector = {0,0,0,0}; // Note: SignedSector_assert_valid(EMPTYSignedSector) fails.

int is_EMPTYSignedSector(SignedSector);
void SignedSector_assert_valid(SignedSector); // nums>=1
SignedSector Get_SignedSector(Sector, SIDE m_side, SIDE n_side); // May return EMPTYSignedSector, even if a is not empty.
SignedSector Sector_convolve(SignedSector, SignedSector); 
Sector Restrict_SignedSector(SignedSector); // May return EMPTYSector, even if a is not empty.

#endif // SECTOR_H


==> anc/sourcecode/choptuik.c <==
#include <omp.h>
#include <string.h>
#include <assert.h>
#include <stdio.h>
#include <stdlib.h>
#include <limits.h>
#include <gmp.h> // include gmp.h AFTER stdio.h (see mpz_out_str, mpz_inp_str)
#include <time.h>

#include "GI.h"
#include "DyadicQ.h"
#include "Sector.h"
#include "Field.h"
#include "MultiField.h"
#include "Matrix.h"
#include "IndexDOF.h"
#include "Field_approximate.h"
#include "MultiField_approximate.h"

#define GET_CLOCK ((double)(clock()))

//-------------------------------------------------------------------
//-------------------------------------------------------------------
//-------------------------------------------------------------------
//-------------------------------------------------------------------

#define FOURIER_CUTOFF_MARGIN_0 25
#define CHEBYSHEV_CUTOFF_MARGIN_0 75
#define TWO_EXP_RESET_VALUE_0 -75

//-------------------------------------------------------------------

#define SECTOR_init				\
inner_Sector = Sector_new(0,0,  25,  75);	\
outer_Sector = Sector_new(0,0, 250, 750);	\
EXTERIOR_ESTIMATE_Sector = Sector_new(0,0,1600,4800);
Sector inner_Sector, outer_Sector, EXTERIOR_ESTIMATE_Sector;

#define GothicA_num 5
#define GothicA_aux(a,m,n,b,c) GothicA_sector[a]=Sector_new(0,0,m,n); DyadicQ_alloc(&(GothicA_factor[a]),b,c);
#define GothicA_init          \
GothicA_aux(0, 50,150,256, 0) \
GothicA_aux(1,100,300, 16, 0) \
GothicA_aux(2,150,450,  4, 0) \
GothicA_aux(3,200,600,  2, 0) \
GothicA_aux(4,250,750, 25,-4)
Sector GothicA_sector[GothicA_num];
DyadicQ GothicA_factor[GothicA_num];

#define	l1_norm(a,b) MultiField_l1_norm_buffered((a),(b),&l1_norm_kappa_m,&l1_norm_kappa_n);
#define mu_l1_norm(a,b) mu_MultiField_l1_norm_buffered((a),(b),&l1_norm_kappa_asterisk,&l1_norm_kappa_m,&l1_norm_kappa_n);
#define l1_PARAMETERS_init	\
DyadicQ_alloc(&l1_norm_kappa_m,65,-6);	\
DyadicQ_alloc(&l1_norm_kappa_n, 5,-2);  \
DyadicQ_alloc(&l1_norm_kappa_asterisk,1,0);
DyadicQ l1_norm_kappa_m, l1_norm_kappa_n, l1_norm_kappa_asterisk;
DyadicQ bound_JInv_refA_norm;
DyadicQ bound_J_aux2_norm;

char FILENAME_AUXINV_INNER[100];
char FILENAME_SHARP_AUXINV_INNER[100];
Matrix_DyadicQ AUXINV_INNER;
Matrix_DyadicQ SHARP_AUXINV_INNER;

mu_IndexDOF inner_VBoldGauged_index;
IndexDOF inner_VBold_index;
IndexDOF inner_VBold_SHARP_index;

mu_MultiField refA,refB,refAplusB;
MultiField little_a;

//-------------------------------------------------------------------

FILE* fopen_write_nonexistent_file(const char* filename);
FILE* fopen_read_file(const char* filename, const char* error_message);

void REFERENCE_load_reference(mu_MultiField*, const char* filename);
void REFERENCE_load_reference_diff(mu_MultiField*, mu_MultiField*, mu_MultiField*, const char* name);
void REFERENCE_set_bound_JInv_refA_norm(void);
void REFERENCE_install_little_a(void);
void REFERENCE_failure_to_be_sol_l1_norm(mu_MultiField*, const char* name, long TwoExp);
void REFERENCE_SharpIdentities(mu_MultiField* a, const char* name);
void REFERENCE_dedicated_GAMMA2_estimate(void);
void REFERENCE_dedicated_GAMMA2_SHARP_estimate(void);
void REFERENCE_improve_ref(const char* outfile, mu_MultiField* a, unsigned long iterations, long TwoExp, Sector sec);

void set_bound_J_aux2_norm(void);

void GothicA_check(void);
void GothicA_apply(MultiField*);
void GothicA_eval(DyadicQ*,unsigned long m, unsigned long n);

// --------------------------------------------------------------------------------------

void AUXINV_INNER_install_indices(void);
void AUXINV_INNER_load(const char*);
void AUXINV_INNER_calculate_save(const char*);

void J_UU_alloc(MultiField* r, mu_MultiField* a);
void J_UU_NoENL_alloc(MultiField* r, mu_MultiField* a);

void __J_UU_approx_inv_NoENL_ROUND_aux_alloc(MultiField* r, MultiField* a, long TwoExp);
void J_UU_approx_inv_NoENL_ROUND_alloc_free(mu_MultiField* r, MultiField* a, Sector sec, long TwoExp);

void exact_rel_err_bound(DyadicQ* err, MultiField* e, mu_MultiField* a);
void exact_rel_norm_bounds(DyadicQ* rel_mu_col_norm, MultiField* e, mu_MultiField* a);

void INV_one_iteration(mu_MultiField* r, int alloc, MultiField* e, Sector sec, long TwoExp, DyadicQ* err);
void INV(mu_MultiField* x, int alloc, DyadicQ* rel_err, DyadicQ* rel_mu_col_norm, address ad);
void INV_sector_parallelized(Sector, const char* dir);

void EXTERIOR_ESTIMATE(DyadicQ* rel_upperbound, address ad);
void EXTERIOR_ESTIMATE_sector_parallelized(Sector, const char* dir);

// --------------------------------------------------------------------------------------

void SHARP_AUXINV_INNER_install_indices(void);
void SHARP_AUXINV_INNER_load(const char*);
void SHARP_AUXINV_INNER_calculate_save(const char*);

void SHARP_J_UU_alloc(MultiField* r, MultiField* a);
void SHARP_J_UU_NoENL_alloc(MultiField* r, MultiField* a);

void __SHARP_J_UU_approx_inv_NoENL_ROUND_aux_alloc(MultiField* r, MultiField* a, long TwoExp);
void SHARP_J_UU_approx_inv_NoENL_ROUND_alloc_free(MultiField* r, MultiField* a, Sector sec, long TwoExp);

void SHARP_exact_rel_err_bound(DyadicQ* err, MultiField* e, MultiField* a);
void SHARP_exact_rel_norm_bounds(DyadicQ* rel_col_norm, MultiField* e, MultiField* a);

void SHARP_INV_one_iteration(MultiField* r, int alloc, MultiField* e, Sector sec, long TwoExp, DyadicQ* err);
void SHARP_INV(MultiField* x, int alloc, DyadicQ* rel_err, DyadicQ* rel_col_norm, address ad);
void SHARP_INV_sector_parallelized(Sector, const char* dir);

void SHARP_EXTERIOR_ESTIMATE(DyadicQ* rel_upperbound, address ad);
void SHARP_EXTERIOR_ESTIMATE_sector_parallelized(Sector, const char* dir);

// --------------------------------------------------------------------------------------

int main(int argc, char *argv[])
{
	// The integer types 'long' and 'unsigned long' are well supported by GMP.
	// Require that they have at least 64 bit (NOT guaranteed by C99).
	{
		mpz_t x;
		mpz_init(x);
		mpz_set_ui(x,1);
		mpz_mul_2exp(x,x,64);
		mpz_sub_ui(x,x,1); // x = 2^64-1
		if(mpz_cmp_ui(x,ULONG_MAX)>0)
		{
			printf("This program requires that 'unsigned long' has at least 64 bit.\n");
			printf("On this system, it has less than 64 bit.\n");
			abort();
		}
		assert(mpz_cmp_ui(x,ULONG_MAX)<=0);
		mpz_clear(x);
	}

	// Make sure the environment variable OMP_NUM_THREADS is set.
	// It is used by the OpenMP '#pragma omp parallel' directive and friends.
	if(getenv("OMP_NUM_THREADS")==NULL)
	{
		printf("The environment variable OMP_NUM_THREADS must be set.\n");
		printf("It determines how many threads OpenMP should use.\n");
		printf("If not sure, set it equal to 1.\n\n");
		printf("Bash (unix): export OMP_NUM_THREADS=[desired number of threads]\n");
		printf("For other systems, see http://en.wikipedia.org/wiki/Environment_variable\n");
		return 0;
	}

	// Check that you actually get that many threads.
	{	
		int n_proc;
		assert(sscanf(getenv("OMP_NUM_THREADS"),"%d",&n_proc)==1);
		#pragma omp parallel
		{
			assert(omp_get_num_threads()==n_proc);
		}
		printf("OpenMP uses OMP_NUM_THREADS = %d threads.\n",n_proc);
		printf("There are %d processors available.\n\n",omp_get_num_procs());
	}

	//-------------------------------------------------------------
	// Initializations and some basic consistency checks

	SECTOR_init
	assert(Sector_contains_point(inner_Sector,0,0));
	assert(Sector_subset(inner_Sector,outer_Sector));
	assert(Sector_subset(outer_Sector,EXTERIOR_ESTIMATE_Sector));
	
	GothicA_init
	GothicA_check();

	l1_PARAMETERS_init

	REFERENCE_load_reference(&refA,"RefA.dat");
	assert(Sector_subset(MultiField_sec(&(refA.mf)),outer_Sector));
	REFERENCE_install_little_a(); // AFTER loading refA

	REFERENCE_set_bound_JInv_refA_norm(); // AFTER loading refA
	set_bound_J_aux2_norm();

	assert(sprintf(FILENAME_AUXINV_INNER,"AUXINV_INNER_%lu_%lu.dat",inner_Sector.num_m,inner_Sector.num_n)>=0);
	assert(sprintf(FILENAME_SHARP_AUXINV_INNER,"SHARP_AUXINV_INNER_%lu_%lu.dat",inner_Sector.num_m,inner_Sector.num_n)>=0);

	//-------------------------------------------------------------
	// Read user instructions

	if(argc==2)
	{
		if(strcmp(argv[1],"DedicatedGAMMA2")==0)
		{
			REFERENCE_dedicated_GAMMA2_estimate();
			REFERENCE_dedicated_GAMMA2_SHARP_estimate();
			return 0;
		}

		if(strcmp(argv[1],"FailureToBeSolA")==0)
		{
			REFERENCE_failure_to_be_sol_l1_norm(&refA,"refA",-32);
			return 0;
		}

		if(strcmp(argv[1],"SharpIdentitiesA")==0)
		{
			REFERENCE_SharpIdentities(&refA,"refA");
			return 0;
		}

		if(strcmp(argv[1],"LoadAplusB")==0)
		{
			REFERENCE_load_reference(&refAplusB,"RefAplusB.dat");
			REFERENCE_load_reference_diff(&refB,&refAplusB,&refA,"refB");
			return 0;
		}

		if(strcmp(argv[1],"FailureToBeSolAplusB")==0)
		{
			REFERENCE_load_reference(&refAplusB,"RefAplusB.dat");
			REFERENCE_load_reference_diff(&refB,&refAplusB,&refA,"refB");
			REFERENCE_failure_to_be_sol_l1_norm(&refAplusB,"refAplusB",-320);
			return 0;
		}

		if(strcmp(argv[1],"AUXINV_INNER")==0)
		{
			AUXINV_INNER_install_indices();
			AUXINV_INNER_calculate_save(FILENAME_AUXINV_INNER);
			return 0;
		}

		if(strcmp(argv[1],"SHARP_AUXINV_INNER")==0)
		{
			SHARP_AUXINV_INNER_install_indices();
			SHARP_AUXINV_INNER_calculate_save(FILENAME_SHARP_AUXINV_INNER);
			return 0;
		}
	}

#define __READ__SEC__ Sector arg_sec; \
assert(sscanf(argv[2]," %lu_%lu_%lu_%lu ", \
&(arg_sec.off_m),&(arg_sec.off_n),&(arg_sec.num_m),&(arg_sec.num_n))==4);

	if(argc==3)
	{
		if(strcmp(argv[1],"EXTERIOR_ESTIMATE")==0)
		{
			__READ__SEC__
			assert(Sector_subset(arg_sec,EXTERIOR_ESTIMATE_Sector));
			EXTERIOR_ESTIMATE_sector_parallelized(arg_sec,argv[1]); // last argument = output directory
			return 0;
		}

		if(strcmp(argv[1],"INV")==0)
		{
			__READ__SEC__
			AUXINV_INNER_install_indices();
			AUXINV_INNER_load(FILENAME_AUXINV_INNER);
			INV_sector_parallelized(arg_sec,argv[1]); // last argument = output directory
			return 0;
		}

		if(strcmp(argv[1],"SHARP_EXTERIOR_ESTIMATE")==0)
		{
			__READ__SEC__
			assert(Sector_subset(arg_sec,EXTERIOR_ESTIMATE_Sector));
			SHARP_EXTERIOR_ESTIMATE_sector_parallelized(arg_sec,argv[1]); // last argument = output directory
			return 0;
		}

		if(strcmp(argv[1],"SHARP_INV")==0)
		{
			__READ__SEC__
			SHARP_AUXINV_INNER_install_indices();
			SHARP_AUXINV_INNER_load(FILENAME_SHARP_AUXINV_INNER);
			SHARP_INV_sector_parallelized(arg_sec,argv[1]); // last argument = output directory
			return 0;
		}
	}

	if(argc==4)
	{
		if(strcmp(argv[1],"ImproveRef")==0)
		{
			// argv[2] = input filename
			// argv[3] = output filename (file must not exist)
			//
			// Three parameters #1, #2, #3 control the program.
			// They are hard-coded, but one may still want to change them.
			//
			// The algorithm "REFERENCE_improve_ref" requires that sec is contained in outer_Sector.
			// To use a bigger sec, one can temporarily increase outer_Sector.
			//
			// It is not checked how good the output is, that has to be done separately!
			// (Output could be worse than the input, especially with poor choice of parameters.)
			mu_MultiField in;
			REFERENCE_load_reference(&in,argv[2]);
			Sector sec = Sector_new(0,0,250,750); /* #1 */
			assert(Sector_subset(sec,outer_Sector));
			AUXINV_INNER_install_indices();
			AUXINV_INNER_load(FILENAME_AUXINV_INNER);
			REFERENCE_improve_ref(argv[3],&in,7 /* #2 */,-540 /* #3 */,sec);
			mu_MultiField_free(&in);
			return 0;
		}
	}

	// If no command applies:
	printf("Usage:\n");
	printf("choptuik DedicatedGAMMA2\n");
	printf("choptuik FailureToBeSolA|SharpIdentitiesA\n");
	printf("choptuik LoadAplusB|FailureToBeSolAplusB\n");
	printf("choptuik AUXINV_INNER|SHARP_AUXINV_INNER\n");
	printf("choptuik EXTERIOR_ESTIMATE|INV|SHARP_EXTERIOR_ESTIMATE|SHARP_INV offm_offn_numm_numn\n");
	printf("choptuik ImproveRef file_in file_out\n");

	// Terminate program without freeing/deallocating memory.
	// The operating system will take care of it.
	
	// It is important that all write-files are closed.
	// Otherwise, data left in the buffers may be lost.
}

// --------------------------------------------------------------------------------------

FILE* fopen_write_nonexistent_file(const char* filename)
{
	FILE* f = fopen(filename,"r");
	if(f!=NULL)
	{
		printf("File already exists: %s\n",filename);
		fclose(f);
		abort();
	}
	f = fopen(filename,"w");
	if(f==NULL)
	{
		printf("Cannot write to file: %s\nIf the directory for the file does not yet exist, create it.\n",filename);
		abort();
	}
	assert(f!=NULL);
	return f;
}

FILE* fopen_read_file(const char* filename, const char* error_message)
{
	FILE* f = fopen(filename,"r");
	if(f==NULL)
	{
		printf("File %s does not exist.\n",filename);
		printf(error_message);
		abort();
	}
	assert(f!=NULL);
	return f;
}

void REFERENCE_load_reference(mu_MultiField* r, const char* filename)
{
	FILE* f = fopen_read_file(filename,"");
	printf("Loading reference field from file %s ...", filename); fflush(stdout);
	mu_MultiField_from_file_alloc(r,f,'(',',',')');
	assert(fscanf(f," %*c")==EOF);
	assert(fclose(f)==0);
	assert(MultiField_in_VBoldGauged(&(r->mf)));
	printf(" done.\n");

	DyadicQ norm;
	DyadicQ_alloc(&norm,0,0);
	l1_norm(&norm,&(r->mf));
	printf("(l1 norm of omega) <= ");
	DyadicQ_round_up(&norm,-8);
	DyadicQ_printf(&norm);
	printf("\n");
	printf("(mu) = ");
	DyadicQ_printf(&(r->mu));
	printf("\n");
	DyadicQ_free(&norm);

	mpz_t x;
	mpz_init(x);
	Field* f3 = (r->mf).comp+2;
	assert((f3->sec).off_m==0);
	assert((f3->sec).off_n==0);
	unsigned long n;
	int s=1;
	for(n=0;n<(f3->sec).num_n;n+=2,s=-s)
	{
		if(s>0) mpz_addmul_ui(x,(f3->data)[0][n].Re,2);
		else mpz_submul_ui(x,(f3->data)[0][n].Re,2);
	}
	mpz_sub(x,x,(f3->data)[0][0].Re);

	DyadicQ y;
	DyadicQ_alloc(&y,0,0);
	mpz_neg(y.coeff,x);
	y.TwoExp=(f3->TwoExp);
	DyadicQ_add_to(&y,&(r->mu));
	printf("(mu - (mean of omega3 at xi=0)) = ");
	DyadicQ_printf(&y);
	printf("\n\n");
	mpz_clear(x);
	DyadicQ_free(&y);
}

void REFERENCE_load_reference_diff(mu_MultiField* r, mu_MultiField* a, mu_MultiField* b, const char* name) // r=a-b
{
	printf("Loading difference field %s ...",name); fflush(stdout);
	DyadicQ_alloc(&(r->mu),0,0);
	DyadicQ_copy(&(r->mu),&(b->mu));
	mpz_neg(r->mu.coeff,r->mu.coeff);
	DyadicQ_add_to(&(r->mu),&(a->mu));
	MultiField_copy_alloc(&(r->mf),&(a->mf));
	MultiField_mult_c_then_add_to(&(r->mf),&(b->mf),-1);
	assert(MultiField_in_VBoldGauged(&(r->mf)));
	printf(" done.\n");
	
	DyadicQ x;
	DyadicQ_alloc(&x,0,0);
	l1_norm(&x,&(r->mf));
	printf("(l1 norm of omega) <= ");
	DyadicQ_round_up(&x,-32);
	DyadicQ_printf(&x);
	printf("\n");
	DyadicQ_copy(&x,&(r->mu));
	mpz_abs(x.coeff,x.coeff);
	DyadicQ_round_up(&x,-40);
	printf("(abs value of mu) <= ");
	DyadicQ_printf(&x);
	printf("\n\n");
	DyadicQ_free(&x);
}

void REFERENCE_set_bound_JInv_refA_norm(void)
{
	DyadicQ num,den;
	DyadicQ_alloc(&num,1,0);
	DyadicQ_add_to(&num,&l1_norm_kappa_n);
	num.TwoExp += 1;
	DyadicQ_alloc(&den,-1,0);
	DyadicQ_add_to(&den,&l1_norm_kappa_n);
	DyadicQ_mult_by(&den,&(refA.mu));
	DyadicQ_alloc(&bound_JInv_refA_norm,0,0);
	DyadicQ_div_round_up(&bound_JInv_refA_norm,&num,&den,0);
	DyadicQ_free(&num);
	DyadicQ_free(&den);
	
	printf("(l1 operator norm of JInv_refA) <= ");
	DyadicQ_printf(&bound_JInv_refA_norm);
	printf("\n\n");
}

void REFERENCE_install_little_a(void)
{
	DyadicQ ONE;
	DyadicQ_alloc(&ONE,1,0); 
	MultiField_copy_alloc(&little_a,&(refA.mf));
	MultiField_JBoldSlash(&little_a);
	MultiField_c_SBold_GAMMA1_add_to(&little_a,&(refA.mf),&ONE);
	DyadicQ_free(&ONE);

	assert(little_a.num_comp==4);
	assert(Sector_subset(MultiField_sec(&little_a),outer_Sector));
}

void REFERENCE_failure_to_be_sol_l1_norm(mu_MultiField* a, const char* name, long TwoExp)
{
	DyadicQ err;
	DyadicQ_alloc(&err,0,0);

	MultiField eqs;

	printf("(l1 norm of OmegaPlus(%s)) <= ",name); fflush(stdout);
	MultiField_OmegaPlus_alloc(&eqs,a);
	assert((eqs.num_comp)==5);
	l1_norm(&err,&eqs);

	DyadicQ_round_up(&err,TwoExp);
	DyadicQ_printf(&err);
	printf("\n");

	printf("(l1 norm of RegularizedDivByXi(OmegaPlus(%s))) <= ",name); fflush(stdout);
	MultiField_DivideByXiRegularized(&eqs);
	l1_norm(&err,&eqs);
	MultiField_free(&eqs);

	DyadicQ_round_up(&err,TwoExp);
	DyadicQ_printf(&err);
	printf("\n");

	printf("(l1 norm of SBold(OmegaPlus(%s))) <= ",name); fflush(stdout);
	MultiField_copy_alloc(&eqs,&(a->mf));
	MultiField_JBold(&eqs,&(a->mu));
	MultiField_c_SBold_GAMMA1_add_to(&eqs,&(a->mf),&(a->mu));
	MultiField_c_SBold_Xi_GAMMA2_add_to(&eqs,&(a->mf),&(a->mf),1);
	assert((eqs.num_comp)==4);
	l1_norm(&err,&eqs);
	MultiField_free(&eqs);

	DyadicQ_round_up(&err,TwoExp);
	DyadicQ_printf(&err);

	printf("\n\n");
	DyadicQ_free(&err);
}

void REFERENCE_SharpIdentities(mu_MultiField* a, const char* name)
{
	DyadicQ err;
	DyadicQ_alloc(&err,0,0);

	MultiField eqs,temp;

	printf("(l1 norm of SharpIdentities(%s,OmegaMinus(%s))) <= ",name,name); fflush(stdout);
	// eqs = OmegaPlus
	MultiField_OmegaPlus_alloc(&eqs,a);
	// eqs = OmegaMinus
	unsigned long d;
	for(d=0;d<(eqs.num_comp);d++)
	{
		Field_XiParity((eqs.comp)+d);
		Field_mult_c((eqs.comp)+d,-1);
	}
	MultiField_SharpIdentities_complete_alloc(&temp,a,&eqs);
	assert(MultiField_is_zero(&temp));
	l1_norm(&err,&temp);
	MultiField_free(&temp);
	MultiField_free(&eqs);

	DyadicQ_round_up(&err,0);
	DyadicQ_printf(&err);
	printf(" ( <---- must be zero )\n\n");

	DyadicQ_free(&err);
}


#define _sp_GAMMA2_(f,y,k) f(y,k,					\
(y.comp+0),(y.comp+1),(y.comp+2),(y.comp+3),				\
(refA.mf.comp+0),(refA.mf.comp+1),(refA.mf.comp+2),(refA.mf.comp+3),	\
Field_mult_c_then_add_to,						\
Field_XiParity)

#define _sp_GAMMA2_AUX_A_(y,k,y1,y2,y3,y4,v1,v2,v3,v4,A,P)\
MultiField_set_zero_and_TwoExp_zero(&y);		\
switch(k)						\
{							\
case 0:							\
A(y1,v2,1); A(y1,v3,-1); P(y1); A(y1,v2,1); A(y1,v3,-1);\
A(y2,v2,1); P(y2); A(y2,v1,1); A(y2,v2,-1);		\
A(y3,v2,-1); P(y3); A(y3,v1,-1); A(y3,v2,1);		\
MultiField_mult_2exp(&y,-1); break;	\
case 1:							\
A(y1,v3,1); P(y1); A(y1,v1,1); A(y1,v3,-1);		\
A(y2,v2,2); P(y2); A(y2,v2,2);				\
A(y3,v2,-1); P(y3); A(y3,v2,-1);			\
A(y4,v4,1); P(y4); A(y4,v4,1); break;			\
case 2:							\
A(y2,v2,1); P(y2); A(y2,v1,-1); A(y2,v2,-1);		\
A(y3,v1,1);						\
A(y4,v4,1); P(y4); A(y4,v4,-1); break;			\
case 3:							\
A(y1,v1,-1); break;					\
case 4:							\
A(y1,v2,-1); P(y1); A(y1,v2,-1); break;			\
case 5:							\
A(y1,v4,-1); P(y1); A(y1,v4,1);				\
A(y3,v4,1); P(y3); A(y3,v4,1);				\
A(y4,v2,1); P(y4); A(y4,v2,1); break;			\
case 6:							\
A(y1,v4,1); P(y1); A(y1,v4,1);				\
A(y3,v4,1); P(y3); A(y3,v4,-1);				\
A(y4,v2,1); P(y4); A(y4,v2,-1); break;			\
default: assert(0);					\
} 

#include "GAMMA2_macro.c"

#define _sp_GAMMA2_AUX_B_(y,k,y1,y2,y3,y4,v1,v2,v3,v4,A,P)\
MultiField_set_zero_and_TwoExp_zero(&y);		\
{ int flag; /* dummy */					\
__GAMMA2__L_aux__(0,k,y1,v1,v2,v3,v4,A,P);		\
__GAMMA2__L_aux__(1,k,y2,v1,v2,v3,v4,A,P);		\
__GAMMA2__L_aux__(3,k,y3,v1,v2,v3,v4,A,P);		\
__GAMMA2__L_aux__(4,k,y4,v1,v2,v3,v4,A,P);		\
}							\
if((k%2)==0) Field_1_plus_XiParity_all_over_2(y1);	\
else Field_1_minus_XiParity_all_over_2(y1);		\
if(k==0) MultiField_mult_2exp(&y,-1);

void REFERENCE_dedicated_GAMMA2_estimate(void)
// Dedicated estimate for the operator x |-> 2*SBold(Xi(GAMMA2(refA,x)))
{
	DyadicQ max;
	DyadicQ_alloc(&max,0,0);

	MultiField yA,yB;
	MultiField_alloc_init_to_zero(&yA,4,Sector_new(0,0,1,1));
	MultiField_alloc_init_to_zero(&yB,4,Sector_new(0,0,1,1));
	
	DyadicQ temp;
	DyadicQ_alloc(&temp,0,0);

	printf("Dedicated GAMMA2 estimate: ");

	unsigned long k;
	for(k=0;k<7;k++)
	{
		_sp_GAMMA2_(_sp_GAMMA2_AUX_A_,yA,k)
		_sp_GAMMA2_(_sp_GAMMA2_AUX_B_,yB,k)
		MultiField_mult_c_then_add_to(&yB,&yA,-1);
		assert(MultiField_is_zero(&yB));
		l1_norm(&temp,&yA);
		DyadicQ_round_up(&temp,0);
		printf("[ %lu: ",k);
		DyadicQ_printf(&temp);
		printf(" ]");
		if(DyadicQ_cmp(&temp,&max)>=0) DyadicQ_copy(&max,&temp);
	}
	
	printf("\n   (l1 operator norm of 2*SBold(Xi(GAMMA2(refA,.)))) <= ");
	DyadicQ_printf(&max);
	printf("\n\n");

	DyadicQ_free(&max);
	DyadicQ_free(&temp);
	MultiField_free(&yA);
	MultiField_free(&yB);
}

#define _sp_GAMMA2_SHARP_(f,y,k) f(y,k,					\
(y.comp+0),(y.comp+1),							\
(refA.mf.comp+0),(refA.mf.comp+1),(refA.mf.comp+2),(refA.mf.comp+3),	\
Field_mult_c_then_add_to,						\
Field_XiParity)

#define _sp_GAMMA2_SHARP_AUX_A_(y,k,y1,y2,v1,v2,v3,v4,A,P)\
MultiField_set_zero_and_TwoExp_zero(&y);		\
switch(k)						\
{							\
case 0:							\
A(y1,v2,1); A(y1,v3,-1); P(y1); A(y1,v2,1); A(y1,v3,-1);\
A(y2,v2,1); P(y2); A(y2,v1,1); A(y2,v2,-1);		\
MultiField_mult_2exp(&y,-1); break;			\
case 1:							\
A(y1,v3,1); P(y1); A(y1,v1,-1); A(y1,v3,-1);		\
A(y2,v2,3); P(y2); A(y2,v1,-1); A(y2,v2,1);		\
MultiField_mult_2exp(&y,-1); break;			\
case 2:							\
A(y1,v2,1); A(y1,v3,1); P(y1); A(y1,v2,1); A(y1,v3,1);	\
A(y2,v2,3); P(y2); A(y2,v1,-1); A(y2,v2,1);		\
MultiField_mult_2exp(&y,-1); break;			\
default: assert(0);					\
} 

#include "GAMMA2_SHARP_macro.c"

#define _sp_GAMMA2_SHARP_AUX_B_(y,k,y1,y2,v1,v2,v3,v4,A,P)\
MultiField_set_zero_and_TwoExp_zero(&y);		\
{ int kx;						\
kx = (k==0)?1:((k==1)?4:(k==2)?5:-1);			\
__GAMMA2_SHARP__L_aux__(0,kx,y1,v1,v2,v3,v4,A,P)	\
__GAMMA2_SHARP__L_aux__(1,kx,y2,v1,v2,v3,v4,A,P)	\
}							\
MultiField_mult_2exp(&y,-1);

void REFERENCE_dedicated_GAMMA2_SHARP_estimate(void)
{
	DyadicQ max;
	DyadicQ_alloc(&max,0,0);

	MultiField yA,yB;
	MultiField_alloc_init_to_zero(&yA,2,Sector_new(0,0,1,1));
	MultiField_alloc_init_to_zero(&yB,2,Sector_new(0,0,1,1));
	
	DyadicQ temp;
	DyadicQ_alloc(&temp,0,0);

	printf("Dedicated GAMMA2_SHARP estimate: ");

	unsigned long k;
	for(k=0;k<3;k++)
	{
		_sp_GAMMA2_SHARP_(_sp_GAMMA2_SHARP_AUX_A_,yA,k)
		_sp_GAMMA2_SHARP_(_sp_GAMMA2_SHARP_AUX_B_,yB,k)
		MultiField_mult_c_then_add_to(&yB,&yA,-1);
		assert(MultiField_is_zero(&yB));
		l1_norm(&temp,&yA);
		DyadicQ_round_up(&temp,0);
		printf("[ %lu: ",k);
		DyadicQ_printf(&temp);
		printf(" ]");
		if(DyadicQ_cmp(&temp,&max)>=0) DyadicQ_copy(&max,&temp);
	}
	
	printf("\n   (l1 operator norm of GAMMA2_SHARP(refA,.)) <= ");
	DyadicQ_printf(&max);
	printf("\n\n");

	DyadicQ_free(&max);
	DyadicQ_free(&temp);
	MultiField_free(&yA);
	MultiField_free(&yB);
}

void REFERENCE_improve_ref(const char* outfile, mu_MultiField* a, unsigned long iterations, long TwoExp, Sector sec)
{	
	// Open file immediately (so that prog will stop if file exists already).
	FILE* f = fopen_write_nonexistent_file(outfile);

	assert(Sector_subset(sec,outer_Sector));

	DyadicQ err;
	DyadicQ_alloc(&err,0,0);

	printf("(l1 norm of error) <= "); fflush(stdout);

	MultiField e;
	MultiField_copy_alloc(&e,&(a->mf));
	MultiField_JBold(&e,&(a->mu));
	MultiField_c_SBold_GAMMA1_add_to(&e,&(a->mf),&(a->mu));
	MultiField_c_SBold_Xi_GAMMA2_add_to(&e,&(a->mf),&(a->mf),1);

	l1_norm(&err,&e);
	DyadicQ_round_up(&err,-256);
	DyadicQ_printf(&err);
	printf(" \n");

	MultiField_shrink(&e,Sector_intersection(MultiField_sec(&e),sec)); // cutoff

	MultiField_NoENL_ROUND_JBoldInt(&e,&(a->mu),TwoExp);
	MultiField_mult_c(&e,-1);

	mu_MultiField r;
	int alloc=1;
	unsigned long k;
	for(k=0;k<iterations;k++)
	{
		printf("Iteration nr %lu of %lu: ",k+1,iterations); fflush(stdout);
		INV_one_iteration(&r,alloc,&e,sec,TwoExp,&err);
		alloc=0;
		DyadicQ_printf(&err);
		printf("\n");
	}
	MultiField_free(&e);

	mu_MultiField out;
	MultiField_copy_alloc(&(out.mf),&(a->mf));
	DyadicQ_alloc(&(out.mu),0,0);
	DyadicQ_copy(&(out.mu),&(a->mu));
	MultiField_add_to(&(out.mf),&(r.mf));
	DyadicQ_add_to(&(out.mu),&(r.mu));

	mu_MultiField_to_file(f,&out,'(',',',')');
	assert(fclose(f)==0);

	mu_MultiField_free(&out);
	DyadicQ_free(&err);
}

void set_bound_J_aux2_norm(void)
{
	// bound_J_aux2_norm = roundup(1/(1-1/kappa2)) = roundup(kappa2/(kappa2-1))
	DyadicQ x;
	DyadicQ_alloc(&x,-1,0); // x=-1
	DyadicQ_add_to(&x,&l1_norm_kappa_n); // x=kappa2-1
	DyadicQ_alloc(&bound_J_aux2_norm,0,0);
	DyadicQ_div_round_up(&bound_J_aux2_norm,&l1_norm_kappa_n,&x,0);
	DyadicQ_free(&x);

	printf("(l1 operator norm of J_aux2) <= ");
	DyadicQ_printf(&bound_J_aux2_norm);
	printf("\n\n");
}

// ----------------------------------------------------------------------------------------

void GothicA_check(void)
{
	assert(Sector_equal(GothicA_sector[GothicA_num-1],outer_Sector));
	unsigned long i;
	for(i=0;i+1<GothicA_num;i++)
	{
		assert(Sector_subset(GothicA_sector[i],GothicA_sector[i+1]));
		assert(DyadicQ_cmp(&(GothicA_factor[i]),&(GothicA_factor[i+1]))>=0);
	}

	DyadicQ ONE;
	DyadicQ_alloc(&ONE,1,0);
	assert(DyadicQ_cmp(&(GothicA_factor[GothicA_num-1]),&ONE)>=0);
	DyadicQ_free(&ONE);
}

void GothicA_apply(MultiField* r)
{
	mpz_t x[GothicA_num+1];
	long TwoExpMin=0;
	unsigned long i;
	for(i=0;i<GothicA_num;i++) TwoExpMin=_MINIMUM_(TwoExpMin,GothicA_factor[i].TwoExp);
	for(i=0;i<GothicA_num+1;i++) mpz_init(x[i]);
	for(i=0;i<GothicA_num;i++) mpz_mul_2exp(x[i],GothicA_factor[i].coeff,((unsigned long)(GothicA_factor[i].TwoExp-TwoExpMin)));
	mpz_set_ui(x[GothicA_num],1);
	mpz_mul_2exp(x[GothicA_num],x[GothicA_num],((unsigned long)(-TwoExpMin)));

	unsigned long u,v,m,n,d;
	
	MultiField_mult_2exp(r,TwoExpMin);

	assert(MultiField_all_sec_equal(r));
	Sector sec = (r->comp)[0].sec;

	u = sec.num_m;
	m = sec.off_m + u;
	do {u--; m--;
		v = sec.num_n;
		n = sec.off_n + v;
		do {v--; n--;
			i = GothicA_num;
			unsigned long j=i;
			do {i--;
				if(!Sector_contains_point(GothicA_sector[i],m,n)) break;
				j=i;
			} while(i);
			for(d=0;d<(r->num_comp);d++)
				GI_mult_by_mpz(((r->comp)[d].data)[u]+v,x[j]);
		} while(v);
	} while(u);

	for(i=0;i<GothicA_num+1;i++) mpz_clear(x[i]);
}

void GothicA_eval(DyadicQ* r, unsigned long m, unsigned long n)
{
	if(!Sector_contains_point(GothicA_sector[GothicA_num-1],m,n))
	{
		DyadicQ_set(r,1,0);
		return;
	}

	unsigned long i=GothicA_num;
	unsigned long j=i;
	do {i--;
		if(!Sector_contains_point(GothicA_sector[i],m,n)) break;
		j=i;
	} while(i);
	assert(j<GothicA_num);
	DyadicQ_copy(r,&(GothicA_factor[j]));
}

// ----------------------------------------------------------------------------------------

// AUXINV_INNER = approximate inverse of the linear map:
// (project to inner_Sector) J_UU (project to inner_Sector)


void AUXINV_INNER_install_indices(void)
{
	mu_IndexDOF_build_VBoldGauged_alloc(&inner_VBoldGauged_index,inner_Sector);
	IndexDOF_build_VBold_alloc(&inner_VBold_index,inner_Sector);
	assert(mu_IndexDOF_num(&inner_VBoldGauged_index)==IndexDOF_num(&inner_VBold_index));
}

void AUXINV_INNER_load(const char* filename)
{
	FILE* f = fopen_read_file(filename,"To generate it, use:\nchoptuik AUXINV_INNER\n");
	printf("Loading AUXINV_INNER from file %s ...",filename); fflush(stdout);
	Matrix_from_file_alloc(&AUXINV_INNER,f,'(',',',')');
	assert(fscanf(f," %*c")==EOF);
	assert(fclose(f)==0);
	printf(" done.\n\n");
}

void AUXINV_INNER_calculate_save(const char* filename)
{
	// Open file immediately (so that prog will stop if file exists already).
	FILE* f = fopen_write_nonexistent_file(filename);

#define TWO_EXP_INV -75
	long num_DOF = mu_IndexDOF_num(&inner_VBoldGauged_index);
	Matrix_DyadicQ MATRIX;
	Matrix_alloc_init(&MATRIX,num_DOF,num_DOF,TWO_EXP_INV);
	long p;
	#pragma omp parallel for schedule(dynamic) default(shared)
	for(p=0;p<num_DOF;p++)
	{
		mu_MultiField INPUT;
		MultiField OUTPUT;
	
		mu_IndexDOF_index_to_mu_MultiField_alloc(&INPUT,p,&inner_VBoldGauged_index);
		J_UU_alloc(&OUTPUT,&INPUT);
			
		MultiField_shrink(&OUTPUT,Sector_intersection(MultiField_sec(&OUTPUT),inner_Sector)); // project to inner_Sector
		MultiField_ROUND_set_TwoExp(&OUTPUT,TWO_EXP_INV);

		IndexDOF_MultiField_to_Vector(&MATRIX,p,&OUTPUT,&inner_VBold_index);
			
		MultiField_free(&OUTPUT);
		mu_MultiField_free(&INPUT);
			
		#pragma omp critical (stdout_IS_A_SHARED_RESOURCE)
		{
			printf("\rMATRIX... column %ld of %ld",p,num_DOF);
			fflush(stdout);
		}
	}
	printf("\rMATRIX... done.                       \n");
	printf("AUXINV_INNER... ");  fflush(stdout);
	Matrix_Inverse_ROUND(&MATRIX);
	AUXINV_INNER = MATRIX; // struct assignment
	printf("done. \n\n");
		
	Matrix_to_file(f,&AUXINV_INNER,'(',',',')');
	assert(fclose(f)==0);
}

// ----------------------------------------------------------------------------------------

void J_UU_alloc(MultiField* r, mu_MultiField* a)
// r = cutoff(J(a) + (a.mu)*little_a + A(a)) under assp that a=cutoff(a)
// Here A(a) = mu_refA*SBold(GAMMA1(a)) + 2*SBold(Xi(GAMMA2(refA,a)))
// cutoff = projection to outer_Sector
//
// Since cutoff(J(a))=J(a) and cutoff(little_a)=little_a, this is equivalent to
// r = J(a) + (a.mu)*little_a + cutoff(A(cutoff(a)))
{
	assert(MultiField_in_VBoldGauged(&(a->mf)));
	assert(Sector_subset(MultiField_sec(&(a->mf)),outer_Sector)); // check a=cutoff(a)

	MultiField_copy_alloc(r,&(a->mf));
	MultiField_JBold(r,&(refA.mu));
	MultiField_mult_DQ_then_add_to(r,&little_a,&(a->mu));
	MultiField_c_SBold_GAMMA1_add_to(r,&(a->mf),&(refA.mu));
	MultiField_c_SBold_Xi_GAMMA2_add_to(r,&(refA.mf),&(a->mf),2);

	MultiField_shrink(r,Sector_intersection(MultiField_sec(r),outer_Sector)); // cutoff

	assert(MultiField_in_VBold(r));
	assert(MultiField_all_sec_equal(r));
}

void J_UU_NoENL_alloc(MultiField* r, mu_MultiField* a)
// same as J_UU_alloc, but uses NoENL versions (i.e. is NOT exact)
{
	assert(MultiField_in_VBoldGauged(&(a->mf)));
	Sector sec = MultiField_sec(&(a->mf));
	assert(Sector_subset(sec,outer_Sector));

	MultiField_copy_alloc(r,&(a->mf));
	MultiField_NoENL_JBold(r,&(refA.mu));
	__MultiField_mult_DQ_then_add_to_aux(r,&little_a,&(a->mu),sec);
	MultiField_NoENL_c_SBold_GAMMA1_add_to(r,&(a->mf),&(refA.mu));
	MultiField_NoENL_c_SBold_Xi_GAMMA2_add_to(r,&(refA.mf),&(a->mf),2);

	assert(MultiField_in_VBold(r));
	assert(Sector_equal(MultiField_sec(r),sec)); // in particular, r is in outer_Sector
}

void __J_UU_approx_inv_NoENL_ROUND_aux_alloc(MultiField* r, MultiField* a, long TwoExp)
// r = Gauge(JInv(aux(JInv(a)))) with aux(b) =  J(b) - mu_refA*SBold(GAMMA1(b)) - 2*SBold(Xi(GAMMA2(refA,b)))
// All calculations in outer_Sector (see ###1 and ###2).
{
	assert(MultiField_in_VBold(a));
	assert(Sector_subset(MultiField_sec(a),outer_Sector)); // ###1

	// x = JInv(a)
	MultiField x;
	MultiField_copy_alloc(&x,a);
	MultiField_NoENL_ROUND_JBoldInt(&x,&(refA.mu),TwoExp);

	// r = aux(x)
	MultiField_copy_alloc(r,&x);
	MultiField_NoENL_JBold(r,&(refA.mu));
	MultiField_mult_c(r,-1);
	MultiField_NoENL_c_SBold_GAMMA1_add_to(r,&x,&(refA.mu));
	MultiField_NoENL_c_SBold_Xi_GAMMA2_add_to(r,&(refA.mf),&x,2);
	MultiField_mult_c(r,-1);
	MultiField_free(&x);

	// r = Gauge(JInv(r))
	MultiField_NoENL_ROUND_JBoldInt(r,&(refA.mu),TwoExp);
	Field_set_VGauged((r->comp)+3);

	assert(MultiField_in_VBoldGauged(r));
	assert(Sector_equal(MultiField_sec(r),MultiField_sec(a))); // ###2
}

void J_UU_approx_inv_NoENL_ROUND_alloc_free(mu_MultiField* r, MultiField* a, Sector sec, long TwoExp)
// Essentially,
//    r.mf = AUXINV_INNER(cutoff(a)).mf + aux(a) - cutoff(aux(cutoff(a)))
//    r.mu = AUXINV_INNER(cutoff(a)).mu
// with 
//    aux = __J_UU_approx_inv_NoENL_ROUND_aux_alloc
//    cutoff = projection to inner_Sector
//	
// free a, alloc r
{
	assert(MultiField_in_VBold(a));
	assert(Sector_equal(MultiField_sec(a),sec));
	assert(Sector_subset(sec,outer_Sector));

	// r = aux(a)
	__J_UU_approx_inv_NoENL_ROUND_aux_alloc(&(r->mf),a,TwoExp);
	DyadicQ_alloc(&(r->mu),0,0);

	Sector inner_sec = Sector_intersection(inner_Sector,sec);
	if(!is_EMPTYSector(inner_sec))
	{
		MultiField_shrink(a,inner_sec);  // a = cutoff(a)
		MultiField_ROUND_set_TwoExp(a,TwoExp);
		// r = r + AUXINV_INNER(cutoff(a))
		{
			mu_MultiField x;
			Matrix_DyadicQ v;
			Matrix_alloc_init(&v,IndexDOF_num(&inner_VBold_index),1,TwoExp);
			IndexDOF_MultiField_to_Vector(&v,0,a,&inner_VBold_index);
			Matrix_vector_mult(&AUXINV_INNER,&v); // v = AUXINV_INNER*v
			mu_IndexDOF_Vector_to_mu_MultiField_alloc(&x,&v,0,&inner_VBoldGauged_index);
			Matrix_free_clear(&v);

			mu_MultiField_ROUND_set_TwoExp(&x,TwoExp);
			MultiField_shrink(&(x.mf),inner_sec); // to adhere to NoENL for r
			MultiField_add_to(&(r->mf),&(x.mf));
			DyadicQ_add_to(&(r->mu),&(x.mu));
			mu_MultiField_free(&x);
		}
		// r = r - cutoff(aux(cutoff(a)))
		{
			MultiField x;
			Multifield_enlarge_attach_zeros(a,sec); // prepare for NoENL In ###
			__J_UU_approx_inv_NoENL_ROUND_aux_alloc(&x,a,TwoExp); // ###
			MultiField_shrink(&x,inner_sec); // cutoff
			MultiField_mult_c_then_add_to(&(r->mf),&x,-1);
			MultiField_free(&x);
		}
	}

	MultiField_free(a);

	assert(MultiField_in_VBoldGauged(&(r->mf))); 
	assert(Sector_equal(MultiField_sec(&(r->mf)),sec));
	mu_MultiField_ROUND_set_TwoExp(r,TwoExp);
}

void exact_rel_err_bound(DyadicQ* err, MultiField* e, mu_MultiField* a)
// err = roundup(|UU(a)-e|/|e|)
//     = roundup(|JInv(J_UU(a))-e|/|e|)
//
// Assumes a=cutoff(a) and e=cutoff(e), where
// cutoff = projection to outer_Sector
//
// Here JInv and J_UU are the exact functions.
{
	// Check that a and e are in the right spaces.
	assert(MultiField_in_VBoldGauged(&(a->mf)));
	assert(Sector_subset(MultiField_sec(&(a->mf)),outer_Sector));

	assert(MultiField_in_VBold(e));
	assert(Sector_subset(MultiField_sec(e),outer_Sector));

	// s = J_UU(a), this is the only place a appears
	MultiField s;
	J_UU_alloc(&s,a);
	assert(Sector_subset(MultiField_sec(&s),outer_Sector));

	// |JInv(J_UU(a))-e|/|e| <= (|JInv|*|J_UU(a)-J(y)| + |y-e|)/|e|
	// Since this holds ***FOR ALL y***, one can use NoENL and ROUND to choose a good y.

	// y = (some MultiField)
	MultiField y;
	MultiField_copy_alloc(&y,&s);
	MultiField_NoENL_ROUND_JBoldInt(&y,&(refA.mu),(y.comp)[0].TwoExp);
	assert(Sector_subset(MultiField_sec(&y),outer_Sector));	

	DyadicQ d1, d2, e_norm;
	DyadicQ_alloc(&d1,0,0);
	DyadicQ_alloc(&d2,0,0);
	DyadicQ_alloc(&e_norm,0,0);

	// e_norm = |e|
	l1_norm(&e_norm,e);

	// d2 = |e-y|
	MultiField q;
	MultiField_copy_alloc(&q,e); // essential, to not modify the original e
	MultiField_mult_c_then_add_to(&q,&y,-1);
	l1_norm(&d2,&q);
	MultiField_free(&q);

	// d1 = |J_UU(a)-J(y)|
	MultiField_JBold(&y,&(refA.mu));
	assert(Sector_subset(MultiField_sec(&y),outer_Sector));
	MultiField_mult_c_then_add_to(&s,&y,-1);
	l1_norm(&d1,&s);
	MultiField_free(&s);
	MultiField_free(&y);

	// err = roundup((bound_JInv_refA_norm*d1 + d2)/e_norm)
	DyadicQ_mult_by(&d1,&bound_JInv_refA_norm);
	DyadicQ_add_to(&d1,&d2);
	DyadicQ_div_round_up(err,&d1,&e_norm,-32);

	DyadicQ_free(&d1);
	DyadicQ_free(&d2);
	DyadicQ_free(&e_norm);
}

void exact_rel_norm_bounds(DyadicQ* rel_mu_col_norm, MultiField* e, mu_MultiField* a)
{
	// Check that a and e are in the right spaces.
	assert(MultiField_in_VBoldGauged(&(a->mf)));
	assert(Sector_subset(MultiField_sec(&(a->mf)),outer_Sector));

	assert(MultiField_in_VBold(e));
	assert(Sector_subset(MultiField_sec(e),outer_Sector));

	DyadicQ e_norm,x;
	DyadicQ_alloc(&e_norm,0,0);
	DyadicQ_alloc(&x,0,0);
	
	// e_norm = |e|
	l1_norm(&e_norm,e);
	
	// rel_mu_col_norm = roundup(|a|/|e|)
	mu_l1_norm(&x,a);
	DyadicQ_div_round_up(rel_mu_col_norm,&x,&e_norm,-13);

	DyadicQ_free(&e_norm);
	DyadicQ_free(&x);
}

void INV_one_iteration(mu_MultiField* r, int alloc, MultiField* e, Sector sec, long TwoExp, DyadicQ* err)
// if(alloc)
// {
// 	err = 1;
// 	alloc r;
// 	r = J_UU_approx_inv(J(e));
// }
// else
// {
// 	err = roundup(|e-JInv(J_UU(r))|/|e|);
//	r = r + J_UU_approx_inv(J(e-JInv(J_UU(r))));
// }
// Only NoENL and ROUND versions of J, JInv, J_UU are used.
{
	assert(Sector_subset(MultiField_sec(e),sec));
	assert(Sector_subset(sec,outer_Sector));

	MultiField x;
	
	if(alloc) // x = r = 0
	{
		mu_MultiField_alloc_init_to_zero(r,4,sec);
		mu_MultiField_ROUND_set_TwoExp(r,TwoExp);
		MultiField_alloc_init_to_zero(&x,4,sec);
		MultiField_ROUND_set_TwoExp(&x,TwoExp);
	}
	else // x = JInv(J_UU(r))
	{
		assert(MultiField_in_VBoldGauged(&(r->mf))); 
		Multifield_enlarge_attach_zeros(&(r->mf),sec);
		mu_MultiField_ROUND_set_TwoExp(r,TwoExp);
		J_UU_NoENL_alloc(&x,r);
		MultiField_NoENL_ROUND_JBoldInt(&x,&(refA.mu),TwoExp);
		assert(Sector_equal(MultiField_sec(&x),sec));
	}

	// x = e-JInv(J_UU(r))
	MultiField_mult_c(&x,-1);
	MultiField_add_to(&x,e);

	// err = roundup(|e-JInv(J_UU(r))|/|e|)
	DyadicQ x_norm, e_norm;
	DyadicQ_alloc(&x_norm,0,0);
	DyadicQ_alloc(&e_norm,0,0);
	l1_norm(&x_norm,&x);
	l1_norm(&e_norm,e);
	DyadicQ_div_round_up(err,&x_norm,&e_norm,-32);
	DyadicQ_free(&x_norm);
	DyadicQ_free(&e_norm);

	// r = r + J_UU_approx_inv(J(e-JInv(J_UU(r))))
	mu_MultiField y;
	MultiField_NoENL_JBold(&x,&(refA.mu));
	J_UU_approx_inv_NoENL_ROUND_alloc_free(&y,&x,sec,TwoExp); // free's x
	DyadicQ_add_to(&(r->mu),&(y.mu));
	MultiField_add_to(&(r->mf),&(y.mf));
	mu_MultiField_free(&y);

	assert(MultiField_in_VBoldGauged(&(r->mf))); 
	assert(Sector_equal(MultiField_sec(&(r->mf)),sec));
	mu_MultiField_ROUND_set_TwoExp(r,TwoExp);
}

void INV(mu_MultiField* x, int alloc, DyadicQ* rel_err, DyadicQ* rel_mu_col_norm, address ad)
// if(alloc) start iteration with x=0
// else start iteration with x
//
// The result is in x.
{
	DyadicQ rel_err_target, rel_err_approx;
	DyadicQ_alloc(&rel_err_target,1,-16); // 2^(-16)
	DyadicQ_alloc(&rel_err_approx,0,0);

	assert(IndexDOF_unit_vector_VBold_valid_address(ad));
	assert(Sector_contains_point(outer_Sector,ad.m,ad.n));
	MultiField e;
	IndexDOF_unit_vector_VBold_alloc(&e,ad);

	Sector sec;
	long TwoExp;
	
	if(alloc) // take default data
	{
		sec = Sector_intersection(outer_Sector,Sector_bigger_by(MultiField_sec(&e),
					FOURIER_CUTOFF_MARGIN_0,FOURIER_CUTOFF_MARGIN_0,
					CHEBYSHEV_CUTOFF_MARGIN_0,CHEBYSHEV_CUTOFF_MARGIN_0));
		TwoExp = TWO_EXP_RESET_VALUE_0;

		if((ad.m<2*inner_Sector.num_m)&&(ad.n<2*inner_Sector.num_n))
		// Start with bigger sec if ad.m,ad.n small.
		{
			sec = Sector_intersection(outer_Sector,Sector_bigger_by(sec,20,20,40,40));
			TwoExp -= 40;
		}
	}
	else // take data from x
	{
		sec = MultiField_sec(&(x->mf));
		TwoExp = (x->mf).comp[0].TwoExp;
	}

	int z = alloc;
	unsigned long watchdog = 8;

	TRY_AGAIN:
	do {
		if(watchdog==0) goto INCREASE_SEC;
		watchdog--;
		INV_one_iteration(x,z,&e,sec,TwoExp,&rel_err_approx);
		z = 0;
	} while(DyadicQ_cmp(&rel_err_approx,&rel_err_target)>0);

	exact_rel_err_bound(rel_err,&e,x);
	exact_rel_norm_bounds(rel_mu_col_norm,&e,x);

	// Note that rel_err_approx is the relative error for the PREVIOUS iterate.
	if(DyadicQ_cmp(rel_err,&rel_err_target)>0)
	{
		INCREASE_SEC:
		sec = Sector_intersection(outer_Sector,Sector_bigger_by(sec,20,20,40,40));
		TwoExp -= 40;
		watchdog = 8;
		goto TRY_AGAIN;
	}

	assert(Sector_equal(MultiField_sec(&(x->mf)),sec));
	assert(MultiField_in_VBoldGauged(&(x->mf)));
	DyadicQ_free(&rel_err_approx);
}

#define PRINT_LESS_EQUAL_THAN(a,coeff,TwoExp) \
{\
	DyadicQ x; \
	DyadicQ_alloc(&x,coeff,TwoExp); \
	if(DyadicQ_cmp((a),&x)<=0) fprintf(f,"TRUE "); \
	else fprintf(f,"FALSE "); \
	DyadicQ_free(&x); \
}

#define PRINT_LESS_EQUAL_THAN_GOTHIC_A(a,m,n) \
{\
	DyadicQ x; \
	DyadicQ_alloc(&x,0,0); \
	GothicA_eval(&x,m,n); \
	if(DyadicQ_cmp((a),&x)<=0) fprintf(f,"TRUE "); \
	else fprintf(f,"FALSE "); \
	DyadicQ_free(&x); \
}

void INV_sector_parallelized(Sector sec, const char* dir)
{
	assert(Sector_subset(sec,outer_Sector));

	long i,imax;
	imax = (sec.num_m)*(sec.num_n);

	char filename[200];
	assert(sprintf(filename,"%s/INV_%lu_%lu_%lu_%lu.dat",dir,sec.off_m,sec.off_n,sec.num_m,sec.num_n)>0);

	FILE* f = fopen_write_nonexistent_file(filename);

	double CPU_TIME_TOTAL=0;
	
	// The following global variables are in Field.h and Field.c
	CPU_TIME_MULT=0; 
	CPU_TIME_JUST_GMP_MULT=0;
	
	#pragma omp parallel for schedule(dynamic) default(shared)
	for(i=0;i<imax;i++)
	{
		double CPU_TIME_TOTAL_START = GET_CLOCK;

		address ad;
		unsigned long u,v;
		DyadicQ rel_err,rel_mu_col_norm;
		DyadicQ_alloc(&rel_err,0,0);
		DyadicQ_alloc(&rel_mu_col_norm,0,0);		

		u = i/(sec.num_n);
		v = i%(sec.num_n);
		ad.m = sec.off_m+u;
		ad.n = sec.off_n+v;

		mu_MultiField x;
		int x_is_allocated = 0;

		// NOTE THAT ALL THREADS WILL USE THE SAME refA AND little_a.
		for(ad.d=0;ad.d<4;ad.d++)
		{
			x_is_allocated = 0;
			// NOTE: The k=0 result x can be used to start the iteration for k=1.
			// More precisely, i*x, where i is the imaginary unit.
			// Of course, this can only be done if both k=0 and k=1 satisfy 
			// IndexDOF_unit_vector_VBold_valid_address.

			for(ad.k=0;ad.k<2;ad.k++)
			{
				if(IndexDOF_unit_vector_VBold_valid_address(ad))
				{
					if((x_is_allocated==1)&&((ad.m<5)||(ad.n<15))) // This if{} could be removed.
					{
						mu_MultiField_free(&x);
						x_is_allocated = 0;
					}

					switch(x_is_allocated)
					{
						case 0: INV(&x,1,&rel_err,&rel_mu_col_norm,ad);
							break;
						
						case 1: assert(ad.k==_Im_);
							assert(x.mf.num_comp==4);
							Field_U_0_im_unit_if_m_bigger_1(x.mf.comp+0);
							Field_U_0_im_unit_if_m_bigger_1(x.mf.comp+1);
							Field_U_0_im_unit_if_m_bigger_1(x.mf.comp+2);
							Field_U_0_im_unit_if_m_bigger_1(x.mf.comp+3);
							INV(&x,0,&rel_err,&rel_mu_col_norm,ad);
							break;

						default: assert(0);
							 break;
					}
					x_is_allocated = 1;

					#pragma omp critical (f_IS_A_SHARED_RESOURCE)
					{
						fprintf(f,"%lu_%lu_%lu_%lu ",ad.d,ad.k,ad.m,ad.n);
						DyadicQ_to_file_cpct(f,&rel_err," ");
						PRINT_LESS_EQUAL_THAN(&rel_err,1,-16)
						DyadicQ_to_file_cpct(f,&rel_mu_col_norm," ");
						PRINT_LESS_EQUAL_THAN_GOTHIC_A(&rel_mu_col_norm,ad.m,ad.n)
						fprintf(f,"\n");
						assert(fflush(f)==0);
					}
				}
			}

			if(x_is_allocated==1)
			{
				mu_MultiField_free(&x);
				x_is_allocated = 0;
			}
		}
		DyadicQ_free(&rel_err);
		DyadicQ_free(&rel_mu_col_norm);

		#pragma omp critical (CPU_TIME_TOTAL_IS_A_SHARED_RESOURCE)
		CPU_TIME_TOTAL += (GET_CLOCK-CPU_TIME_TOTAL_START); // Has to be INSIDE the parallel block.
	}
 	
	// Note that the value CPU_TIME_MULT/CPU_TIME_TOTAL does not have meaning WITHIN
	// the parallel block, because CPU_TIME_MULT and CPU_TIME_TOTAL are not updated simultanuously.
	// In particular, CPU_TIME_TOTAL < CPU_TIME_MULT is possible within the parallel block.
	
	printf("CPU_TIME_MULT/CPU_TIME_TOTAL = %.3f\n",CPU_TIME_MULT/CPU_TIME_TOTAL);
	printf("CPU_TIME_JUST_GMP_MULT/CPU_TIME_TOTAL = %.3f\n\n",CPU_TIME_JUST_GMP_MULT/CPU_TIME_TOTAL);

	assert(fclose(f)==0);
	printf("Output written to %s\n",filename);
}

void EXTERIOR_ESTIMATE(DyadicQ* rel_upperbound, address ad)
// rel_upperbound = roundup(|GothicA(JInv(x))|/|e|) with x=A(e) - cutoff(A(cutoff(e))).
// e = e(ad) and A(b) = mu_refA*SBold(GAMMA1(b))+2*SBold(Xi(GAMMA2(refA,b)))
// cutoff = projection to outer_Sector
{
	MultiField e,x1,x2,y,z;
	IndexDOF_unit_vector_VBold_alloc(&e,ad);

	Sector secA = MultiField_sec(&(refA.mf));
	Sector sec_rect = Sector_bigger_by(Sector_new(ad.m,ad.n,1,1),secA.num_m-1,secA.num_m-1,secA.num_n-1,secA.num_n-1); // rectangular sector
	Sector sec_line = Sector_new(ad.m,0,1,ad.n+1); // thin but long sector

	// Construct x1 and x2 with: x1+x2 = A(e)
	//
	// x1 and x2 have very different supports, see ###1 and ###2.
	// It would be inefficient to store the sum x1+x2 as one MultiField object, because
	// Sector_hull(sec_rect,sec_line) can be MUCH BIGGER than sec_rect and sec_line individually.
 	MultiField_alloc_init_to_zero(&x2,4,Sector_new(ad.m,ad.n,1,1));
	MultiField_c_SBold_GAMMA1_add_to(&x2,&e,&(refA.mu));
	MultiField_copy_alloc(&x1,&x2);
	MultiField_shrink(&x1,Sector_intersection(MultiField_sec(&x1),sec_rect)); 
	MultiField_mult_c_then_add_to(&x2,&x1,-1);
	MultiField_c_SBold_Xi_GAMMA2_add_to(&x1,&(refA.mf),&e,2); // 
	assert(Sector_subset(MultiField_sec(&x1),sec_rect)); // ###1
	assert(Sector_subset(MultiField_sec(&x2),sec_line)); // ###2

	// Modify x1 and x2 so that: x1+x2 = A(e) - cutoff(A(cutoff(e)))
	//
	// Since e is a unit vector, there are only two cases:
	// CASE 1: cutoff(e)=e. Then A(e) - cutoff(A(cutoff(e))) = (1-cutoff)A(e)
	// CASE 2: cutoff(e)=0. Then A(e) - cutoff(A(cutoff(e))) = A(e)
	if(Sector_contains_point(outer_Sector,ad.m,ad.n)) // CASE 1
	{
		MultiField_set_entries_to_zero_in_sector(&x1,outer_Sector);
		MultiField_set_entries_to_zero_in_sector(&x2,outer_Sector);
	}
	else // CASE 2
	{
		// leave x1 and x2 as they are
	}

	// |GothicA(JInv(x1+x2))|/|e| <= (|GothicA|*|JInv|*(|x1-J(y)|+|x2|)+|GothicA(y)|)/|e| for all y.
	// Since this holds ***FOR ALL y***, one can use NoENL and ROUND to choose a good y.

	// y = (some MultiField)
	MultiField_copy_alloc(&y,&x1);
	MultiField_NoENL_ROUND_JBoldInt(&y,&(refA.mu),(y.comp)[0].TwoExp-30); // decrease last argument for more accurate estimate

	DyadicQ GothicA_y_norm, err_norm, e_norm, x2_norm;
	DyadicQ_alloc(&GothicA_y_norm,0,0);
	DyadicQ_alloc(&err_norm,0,0);
	DyadicQ_alloc(&e_norm,0,0);
	DyadicQ_alloc(&x2_norm,0,0);

	l1_norm(&e_norm,&e);
	MultiField_free(&e);
	l1_norm(&x2_norm,&x2);
	MultiField_free(&x2);

#define __IMPLEMENTATION_NR__ 2
	// construct err_norm with |x1-J(y)|+|x2| <= err_norm
	// Two implementations are given.
	// NOTE: The two implementations DO NOT NECESSARILY YIELD IDENTICAL RESULT for err_norm.
	//       HOWEVER, they both generate a valid err_norm, e.g. one that satisfies the above inequality.
	//
	// IMPLEMENTATION 1:
	// The straightforward implementation, with one big disadvantage:
	// MultiField_JBold can generate HUGE sectors.
	//
	// IMPLEMENTATION 2:
	// There is an invertible operator J_aux2 such that J = J_aux2(J_aux1(.))
	// Therefore, |x1-J(y)| <= |J_aux2|*|J_aux2_inverse(x1)-J_aux1(y)|
	// The advantage is that both J_aux2_inverse and J_aux1 do not increase the sectors by much.
	//
	// err_norm >= |J_aux2|*|J_aux2_inverse(x1)-J_aux1(y)| + |x2|
	//
	// x1 is modified and then destroyed.
	// y is not modified, because it is used again later.
	
	MultiField_copy_alloc(&z,&y);
#if __IMPLEMENTATION_NR__==1
	MultiField_JBold(&z,&(refA.mu));
	MultiField_mult_c_then_add_to(&z,&x1,-1);
	l1_norm(&err_norm,&z);
#elif __IMPLEMENTATION_NR__==2
	__MultiField_JBold_aux2_inverse(&x1);
	__MultiField_JBold_aux1(&z,&(refA.mu));
	MultiField_mult_c_then_add_to(&z,&x1,-1);
	l1_norm(&err_norm,&z);
	DyadicQ_mult_by(&err_norm,&bound_J_aux2_norm);
#else
#error "__IMPLEMENTATION_NR__ is invalid"
#endif
	DyadicQ_add_to(&err_norm,&x2_norm);
	MultiField_free(&z);
	MultiField_free(&x1); // destroy immediately to avoid confusion (x1 does not contain the original x1 any more).

	// GothicA_y_norm = |GothicA(y)|
	GothicA_apply(&y);
	l1_norm(&GothicA_y_norm,&y);
	MultiField_free(&y);

	// rel_upperbound = roundup((|GothicA|*|JInv|*err_norm+|GothicA(y)|)/|e|)
	DyadicQ_mult_by(&err_norm,&bound_JInv_refA_norm);
	DyadicQ_mult_by(&err_norm,&(GothicA_factor[0])); // NOTE: GothicA_factor[0]>=GothicA_factor[i] for all i
	DyadicQ_add_to(&err_norm,&GothicA_y_norm);
	DyadicQ_div_round_up(rel_upperbound,&err_norm,&e_norm,-10);

	DyadicQ_free(&GothicA_y_norm);
	DyadicQ_free(&err_norm);
	DyadicQ_free(&e_norm);
	DyadicQ_free(&x2_norm);
}

void EXTERIOR_ESTIMATE_sector_parallelized(Sector sec, const char* dir)
{
	long i,imax;
	imax = (sec.num_m)*(sec.num_n);

	char filename[200];
	assert(sprintf(filename,"%s/EXTERIOR_ESTIMATE_%lu_%lu_%lu_%lu.dat",dir,sec.off_m,sec.off_n,sec.num_m,sec.num_n)>0);

	FILE* f = fopen_write_nonexistent_file(filename);

	#pragma omp parallel for schedule(dynamic) default(shared)
	for(i=0;i<imax;i++)
	{
		address ad;
		unsigned long u,v;
		DyadicQ rel_upperbound;
		DyadicQ_alloc(&rel_upperbound,0,0);
		
		u = i/(sec.num_n);
		v = i%(sec.num_n);

		ad.m = sec.off_m+u;
		ad.n = sec.off_n+v;
			
		for(ad.d=0;ad.d<4;ad.d++) for(ad.k=0;ad.k<2;ad.k++)
			if(IndexDOF_unit_vector_VBold_valid_address(ad))
			{
				EXTERIOR_ESTIMATE(&rel_upperbound,ad);
				#pragma omp critical (f_IS_A_SHARED_RESOURCE)
				{
					fprintf(f,"%lu_%lu_%lu_%lu ",ad.d,ad.k,ad.m,ad.n);
					DyadicQ_to_file_cpct(f,&rel_upperbound," ");
					PRINT_LESS_EQUAL_THAN(&rel_upperbound,10,-4) // 10*2^(-4)=0.625
					fprintf(f,"\n");
					assert(fflush(f)==0);
				}
			}
		DyadicQ_free(&rel_upperbound);
	}
	assert(fclose(f)==0);
	printf("Output written to %s\n",filename);
}

//--------------------------------------------------------------------
//--------------------------------------------------------------------

// SHARP_AUXINV_INNER = approximate inverse of the linear map:
// (project to inner_Sector) SHARP_J_UU (project to inner_Sector)


void SHARP_AUXINV_INNER_install_indices(void)
{
	IndexDOF_build_VBold_SHARP_alloc(&inner_VBold_SHARP_index,inner_Sector);
}

void SHARP_AUXINV_INNER_load(const char* filename)
{
	FILE* f = fopen_read_file(filename,"To generate it, use:\nchoptuik SHARP_AUXINV_INNER\n");
	printf("Loading SHARP_AUXINV_INNER from file %s ...",filename); fflush(stdout);
	Matrix_from_file_alloc(&SHARP_AUXINV_INNER,f,'(',',',')');
	assert(fscanf(f," %*c")==EOF);
	assert(fclose(f)==0);
	printf(" done.\n\n");
}

void SHARP_AUXINV_INNER_calculate_save(const char* filename)
{
	// Open file immediately (so that prog will stop if file exists already).
	FILE* f = fopen_write_nonexistent_file(filename);

#define TWO_EXP_INV -75
	long num_DOF = IndexDOF_num(&inner_VBold_SHARP_index);
	Matrix_DyadicQ SHARP_MATRIX;
	Matrix_alloc_init(&SHARP_MATRIX,num_DOF,num_DOF,TWO_EXP_INV);
	long p;
	#pragma omp parallel for schedule(dynamic) default(shared)
	for(p=0;p<num_DOF;p++)
	{
		MultiField INPUT;
		MultiField OUTPUT;
	
		IndexDOF_index_to_MultiField_alloc(&INPUT,p,&inner_VBold_SHARP_index);
		SHARP_J_UU_alloc(&OUTPUT,&INPUT);
			
		MultiField_shrink(&OUTPUT,Sector_intersection(MultiField_sec(&OUTPUT),inner_Sector)); // project to inner_Sector
		MultiField_ROUND_set_TwoExp(&OUTPUT,TWO_EXP_INV);

		IndexDOF_MultiField_to_Vector(&SHARP_MATRIX,p,&OUTPUT,&inner_VBold_SHARP_index);
			
		MultiField_free(&OUTPUT);
		MultiField_free(&INPUT);
			
		#pragma omp critical (stdout_IS_A_SHARED_RESOURCE)
		{
			printf("\rSHARP_MATRIX... column %ld of %ld",p,num_DOF);
			fflush(stdout);
		}
	}
	printf("\rSHARP_MATRIX... done.                       \n");
	printf("SHARP_AUXINV_INNER... ");  fflush(stdout);
	Matrix_Inverse_ROUND(&SHARP_MATRIX);
	SHARP_AUXINV_INNER = SHARP_MATRIX; // struct assignment
	printf("done. \n\n");
		
	Matrix_to_file(f,&SHARP_AUXINV_INNER,'(',',',')');
	assert(fclose(f)==0);
}

// ----------------------------------------------------------------------------------------

void SHARP_J_UU_alloc(MultiField* r, MultiField* a)
// r = cutoff(J(a) + A(a)) under assp that a=cutoff(a)
// Here A(a) = mu_refA*XiDiv(GAMMA1_SHARP(a)) + GAMMA2_SHARP(refA,a)
// cutoff = projection to outer_Sector
//
// Since cutoff(J(a))=J(a), this is equivalent to
// r = J(a) + cutoff(A(cutoff(a)))
{
	assert(MultiField_in_VBold_SHARP(a));
	assert(Sector_subset(MultiField_sec(a),outer_Sector)); // check a=cutoff(a)

	MultiField_copy_alloc(r,a);
	MultiField_JBold_SHARP(r,&(refA.mu));
	MultiField_c_XiDiv_GAMMA1_SHARP_add_to(r,a,&(refA.mu));
	MultiField_c_GAMMA2_SHARP_add_to(r,&(refA.mf),a,1); // IMPORTANT: times 1

	MultiField_shrink(r,Sector_intersection(MultiField_sec(r),outer_Sector)); // cutoff

	assert(MultiField_in_VBold_SHARP(r));
	assert(MultiField_all_sec_equal(r));
}

void SHARP_J_UU_NoENL_alloc(MultiField* r, MultiField* a)
{
	assert(MultiField_in_VBold_SHARP(a));
	Sector sec = MultiField_sec(a);
	assert(Sector_subset(sec,outer_Sector));

	MultiField_copy_alloc(r,a);
	MultiField_NoENL_JBold_SHARP(r,&(refA.mu));
	MultiField_NoENL_c_XiDiv_GAMMA1_SHARP_add_to(r,a,&(refA.mu));
	MultiField_NoENL_c_GAMMA2_SHARP_add_to(r,&(refA.mf),a,1); // IMPORTANT: times 1

	assert(MultiField_in_VBold_SHARP(r));
	assert(Sector_equal(MultiField_sec(r),sec)); // in particular, r is in outer_Sector
}


void __SHARP_J_UU_approx_inv_NoENL_ROUND_aux_alloc(MultiField* r, MultiField* a, long TwoExp)
// r = JInv(aux(JInv(a))) with aux(b) =  J(b) - mu_refA*XiDiv(GAMMA1_SHARP(b)) - GAMMA2_SHARP(refA,b)
// All calculations in outer_Sector (see ###1 and ###2).
{
	assert(MultiField_in_VBold_SHARP(a));
	assert(Sector_subset(MultiField_sec(a),outer_Sector)); // ###1

	// x = JInv(a)
	MultiField x;
	MultiField_copy_alloc(&x,a);
	MultiField_NoENL_ROUND_JBoldInt_SHARP(&x,&(refA.mu),TwoExp);

	// r = aux(x)
	MultiField_copy_alloc(r,&x);
	MultiField_NoENL_JBold_SHARP(r,&(refA.mu));
	MultiField_mult_c(r,-1);
	MultiField_NoENL_c_XiDiv_GAMMA1_SHARP_add_to(r,&x,&(refA.mu));
	MultiField_NoENL_c_GAMMA2_SHARP_add_to(r,&(refA.mf),&x,1); // IMPORTANT: times 1
	MultiField_mult_c(r,-1);
	MultiField_free(&x);

	// r = Gauge(JInv(r))
	MultiField_NoENL_ROUND_JBoldInt_SHARP(r,&(refA.mu),TwoExp);

	assert(MultiField_in_VBold_SHARP(r));
	assert(Sector_equal(MultiField_sec(r),MultiField_sec(a))); // ###2
}

void SHARP_J_UU_approx_inv_NoENL_ROUND_alloc_free(MultiField* r, MultiField* a, Sector sec, long TwoExp)
{
	assert(MultiField_in_VBold_SHARP(a));
	assert(Sector_equal(MultiField_sec(a),sec));
	assert(Sector_subset(sec,outer_Sector));

	// r = aux(a)
	__SHARP_J_UU_approx_inv_NoENL_ROUND_aux_alloc(r,a,TwoExp);

	Sector inner_sec = Sector_intersection(inner_Sector,sec);
	if(!is_EMPTYSector(inner_sec))
	{
		MultiField_shrink(a,inner_sec);  // a = cutoff(a)
		MultiField_ROUND_set_TwoExp(a,TwoExp);
		// r = r + SHARP_AUXINV_INNER(cutoff(a))
		{
			MultiField x;
			Matrix_DyadicQ v;
			Matrix_alloc_init(&v,IndexDOF_num(&inner_VBold_SHARP_index),1,TwoExp);
			IndexDOF_MultiField_to_Vector(&v,0,a,&inner_VBold_SHARP_index);
			Matrix_vector_mult(&SHARP_AUXINV_INNER,&v);
			IndexDOF_Vector_to_MultiField_alloc(&x,&v,0,&inner_VBold_SHARP_index);
			Matrix_free_clear(&v);

			MultiField_ROUND_set_TwoExp(&x,TwoExp);
			MultiField_shrink(&x,inner_sec); // to adhere to NoENL for r
			MultiField_add_to(r,&x);
			MultiField_free(&x);
		}
		// r = r - cutoff(aux(cutoff(a)))
		{
			MultiField x;
			Multifield_enlarge_attach_zeros(a,sec); // prepare for NoENL in ###
			__SHARP_J_UU_approx_inv_NoENL_ROUND_aux_alloc(&x,a,TwoExp); // ###
			MultiField_shrink(&x,inner_sec); // cutoff
			MultiField_mult_c_then_add_to(r,&x,-1);
			MultiField_free(&x);
		}
	}

	MultiField_free(a);

	assert(MultiField_in_VBold_SHARP(r)); 
	assert(Sector_equal(MultiField_sec(r),sec));
	MultiField_ROUND_set_TwoExp(r,TwoExp);
}


void SHARP_exact_rel_err_bound(DyadicQ* err, MultiField* e, MultiField* a)
// err = roundup(|UU(a)-e|/|e|)
//     = roundup(|JInv(J_UU(a))-e|/|e|)
//
// Assumes a=cutoff(a) and e=cutoff(e), where
// cutoff = projection to outer_Sector
//
// Here JInv and J_UU are the exact functions.
{
	// Check that a and e are in the right spaces.
	assert(MultiField_in_VBold_SHARP(a));
	assert(Sector_subset(MultiField_sec(a),outer_Sector));

	assert(MultiField_in_VBold_SHARP(e));
	assert(Sector_subset(MultiField_sec(e),outer_Sector));

	// s = J_UU(a), this is the only place a appears
	MultiField s;
	SHARP_J_UU_alloc(&s,a);
	assert(Sector_subset(MultiField_sec(&s),outer_Sector));

	// |JInv(J_UU(a))-e|/|e| <= (|JInv|*|J_UU(a)-J(y)| + |y-e|)/|e|
	// Since this holds ***FOR ALL y***, one can use NoENL and ROUND to choose a good y.

	// y = (some MultiField)
	MultiField y;
	MultiField_copy_alloc(&y,&s);
	MultiField_NoENL_ROUND_JBoldInt_SHARP(&y,&(refA.mu),(y.comp)[0].TwoExp);
	assert(Sector_subset(MultiField_sec(&y),outer_Sector));	

	DyadicQ d1, d2, e_norm;
	DyadicQ_alloc(&d1,0,0);
	DyadicQ_alloc(&d2,0,0);
	DyadicQ_alloc(&e_norm,0,0);

	// e_norm = |e|
	l1_norm(&e_norm,e);

	// d2 = |e-y|
	MultiField q;
	MultiField_copy_alloc(&q,e); // essential, to not modify the original e
	MultiField_mult_c_then_add_to(&q,&y,-1);
	l1_norm(&d2,&q);
	MultiField_free(&q);

	// d1 = |J_UU(a)-J(y)|
	MultiField_JBold_SHARP(&y,&(refA.mu));
	assert(Sector_subset(MultiField_sec(&y),outer_Sector));
	MultiField_mult_c_then_add_to(&s,&y,-1);
	l1_norm(&d1,&s);
	MultiField_free(&s);
	MultiField_free(&y);

	// err = roundup((bound_JInv_refA_norm*d1 + d2)/e_norm)
	DyadicQ_mult_by(&d1,&bound_JInv_refA_norm); // SAME bound_JInv_refA_norm
	DyadicQ_add_to(&d1,&d2);
	DyadicQ_div_round_up(err,&d1,&e_norm,-32);

	DyadicQ_free(&d1);
	DyadicQ_free(&d2);
	DyadicQ_free(&e_norm);
}

void SHARP_exact_rel_norm_bounds(DyadicQ* rel_col_norm, MultiField* e, MultiField* a)
{
	// Check that a and e are in the right spaces.
	assert(MultiField_in_VBold_SHARP(a));
	assert(Sector_subset(MultiField_sec(a),outer_Sector));

	assert(MultiField_in_VBold_SHARP(e));
	assert(Sector_subset(MultiField_sec(e),outer_Sector));

	DyadicQ e_norm,x;
	DyadicQ_alloc(&e_norm,0,0);
	DyadicQ_alloc(&x,0,0);
	
	// e_norm = |e|
	l1_norm(&e_norm,e);

	// rel_col_norm = roundup(|a.mf|/|e|)
	l1_norm(&x,a);
	DyadicQ_div_round_up(rel_col_norm,&x,&e_norm,-13);

	DyadicQ_free(&e_norm);
	DyadicQ_free(&x);
}

void SHARP_INV_one_iteration(MultiField* r, int alloc, MultiField* e, Sector sec, long TwoExp, DyadicQ* err)
// if(alloc)
// {
// 	err = 1;
// 	alloc r;
// 	r = J_UU_approx_inv(J(e));
// }
// else
// {
// 	err = roundup(|e-JInv(J_UU(r))|/|e|);
//	r = r + J_UU_approx_inv(J(e-JInv(J_UU(r))));
// }
// Only NoENL and ROUND versions of J, JInv, J_UU are used.
{
	assert(Sector_subset(MultiField_sec(e),sec));
	assert(Sector_subset(sec,outer_Sector));

	MultiField x;
	
	if(alloc) // x = r = 0
	{
		MultiField_alloc_init_to_zero(r,2,sec);
		MultiField_ROUND_set_TwoExp(r,TwoExp);
		MultiField_alloc_init_to_zero(&x,2,sec);
		MultiField_ROUND_set_TwoExp(&x,TwoExp);
	}
	else // x = JInv(J_UU(r))
	{
		assert(MultiField_in_VBold_SHARP(r)); 
		Multifield_enlarge_attach_zeros(r,sec);
		MultiField_ROUND_set_TwoExp(r,TwoExp);
		SHARP_J_UU_NoENL_alloc(&x,r);
		MultiField_NoENL_ROUND_JBoldInt_SHARP(&x,&(refA.mu),TwoExp);
		assert(Sector_equal(MultiField_sec(&x),sec));
	}

	// x = e-JInv(J_UU(r))
	MultiField_mult_c(&x,-1);
	MultiField_add_to(&x,e);

	// err = roundup(|e-JInv(J_UU(r))|/|e|)
	DyadicQ x_norm, e_norm;
	DyadicQ_alloc(&x_norm,0,0);
	DyadicQ_alloc(&e_norm,0,0);
	l1_norm(&x_norm,&x);
	l1_norm(&e_norm,e);
	DyadicQ_div_round_up(err,&x_norm,&e_norm,-32);
	DyadicQ_free(&x_norm);
	DyadicQ_free(&e_norm);

	// r = r + J_UU_approx_inv(J(e-JInv(J_UU(r))))
	MultiField y;
	MultiField_NoENL_JBold_SHARP(&x,&(refA.mu));
	SHARP_J_UU_approx_inv_NoENL_ROUND_alloc_free(&y,&x,sec,TwoExp); // free's x
	MultiField_add_to(r,&y);
	MultiField_free(&y);

	assert(MultiField_in_VBold_SHARP(r)); 
	assert(Sector_equal(MultiField_sec(r),sec));
	MultiField_ROUND_set_TwoExp(r,TwoExp);
}

void SHARP_INV(MultiField* x, int alloc, DyadicQ* rel_err, DyadicQ* rel_col_norm, address ad)
// if(alloc) start iteration with x=0
// else start iteration with x
//
// The result is in x.
{
	DyadicQ rel_err_target, rel_err_approx;
	DyadicQ_alloc(&rel_err_target,1,-16); // 2^(-16)
	DyadicQ_alloc(&rel_err_approx,0,0);

	assert(IndexDOF_unit_vector_VBold_SHARP_valid_address(ad));
	assert(Sector_contains_point(outer_Sector,ad.m,ad.n));
	MultiField e;
	IndexDOF_unit_vector_VBold_SHARP_alloc(&e,ad);

	Sector sec;
	long TwoExp;
	
	if(alloc) // take default data
	{
		sec = Sector_intersection(outer_Sector,Sector_bigger_by(MultiField_sec(&e),
					FOURIER_CUTOFF_MARGIN_0,FOURIER_CUTOFF_MARGIN_0,
					CHEBYSHEV_CUTOFF_MARGIN_0,CHEBYSHEV_CUTOFF_MARGIN_0));
		TwoExp = TWO_EXP_RESET_VALUE_0;

		if((ad.m<2*inner_Sector.num_m)&&(ad.n<2*inner_Sector.num_n))
		// Start with bigger sec if ad.m,ad.n small.
		{
			sec = Sector_intersection(outer_Sector,Sector_bigger_by(sec,20,20,40,40));
			TwoExp -= 40;
		}
	}
	else // take data from x
	{
		sec = MultiField_sec(x);
		TwoExp = (x->comp)[0].TwoExp;
	}

	int z = alloc;
	unsigned long watchdog = 8;

	TRY_AGAIN:
	do {
		if(watchdog==0) goto INCREASE_SEC;
		watchdog--;
		SHARP_INV_one_iteration(x,z,&e,sec,TwoExp,&rel_err_approx);
		z = 0;
	} while(DyadicQ_cmp(&rel_err_approx,&rel_err_target)>0);

	SHARP_exact_rel_err_bound(rel_err,&e,x);
	SHARP_exact_rel_norm_bounds(rel_col_norm,&e,x);

	// Note that rel_err_approx is the relative error for the PREVIOUS iterate.
	if(DyadicQ_cmp(rel_err,&rel_err_target)>0)
	{
		INCREASE_SEC:
		sec = Sector_intersection(outer_Sector,Sector_bigger_by(sec,20,20,40,40));
		TwoExp -= 40;
		watchdog = 8;
		goto TRY_AGAIN;
	}

	assert(Sector_equal(MultiField_sec(x),sec));
	assert(MultiField_in_VBold_SHARP(x));
	DyadicQ_free(&rel_err_approx);
}

void SHARP_INV_sector_parallelized(Sector sec, const char* dir)
{
	assert(Sector_subset(sec,outer_Sector));

	long i,imax;
	imax = (sec.num_m)*(sec.num_n);

	char filename[200];
	assert(sprintf(filename,"%s/SHARP_INV_%lu_%lu_%lu_%lu.dat",dir,sec.off_m,sec.off_n,sec.num_m,sec.num_n)>0);

	FILE* f = fopen_write_nonexistent_file(filename);

	double CPU_TIME_TOTAL=0;
	
	// The following global variables are in Field.h and Field.c
	CPU_TIME_MULT=0; 
	CPU_TIME_JUST_GMP_MULT=0;
	
	#pragma omp parallel for schedule(dynamic) default(shared)
	for(i=0;i<imax;i++)
	{
		double CPU_TIME_TOTAL_START = GET_CLOCK;

		address ad;
		unsigned long u,v;
		DyadicQ rel_err,rel_col_norm;
		DyadicQ_alloc(&rel_err,0,0);
		DyadicQ_alloc(&rel_col_norm,0,0);		

		u = i/(sec.num_n);
		v = i%(sec.num_n);
		ad.m = sec.off_m+u;
		ad.n = sec.off_n+v;

		MultiField x;
		int x_is_allocated = 0;

		for(ad.d=0;ad.d<2;ad.d++)
		{
			x_is_allocated = 0;
			// NOTE: The k=0 result x can be used to start the iteration for k=1.
			// More precisely, i*x, where i is the imaginary unit.
			// Of course, this can only be done if both k=0 and k=1 satisfy 
			// IndexDOF_unit_vector_VBold_valid_address.

			for(ad.k=0;ad.k<2;ad.k++)
			{
				if(IndexDOF_unit_vector_VBold_SHARP_valid_address(ad))
				{
					if((x_is_allocated==1)&&((ad.m<5)||(ad.n<15))) // This if{} could be removed.
					{
						MultiField_free(&x);
						x_is_allocated = 0;
					}

					switch(x_is_allocated)
					{
						case 0: SHARP_INV(&x,1,&rel_err,&rel_col_norm,ad);
							break;
						
						case 1: assert(ad.k==_Im_);
							assert(x.num_comp==2);
							Field_U_0_im_unit_if_m_bigger_1(x.comp+0);
							Field_U_0_im_unit_if_m_bigger_1(x.comp+1);
							SHARP_INV(&x,0,&rel_err,&rel_col_norm,ad);
							break;

						default: assert(0);
							 break;
					}
					x_is_allocated = 1;

					#pragma omp critical (f_IS_A_SHARED_RESOURCE)
					{
						fprintf(f,"%lu_%lu_%lu_%lu ",ad.d,ad.k,ad.m,ad.n);
						DyadicQ_to_file_cpct(f,&rel_err," ");
						PRINT_LESS_EQUAL_THAN(&rel_err,1,-16)
						DyadicQ_to_file_cpct(f,&rel_col_norm," ");
						PRINT_LESS_EQUAL_THAN_GOTHIC_A(&rel_col_norm,ad.m,ad.n)
						fprintf(f,"\n");
						assert(fflush(f)==0);
					}
				}
			}

			if(x_is_allocated==1)
			{
				MultiField_free(&x);
				x_is_allocated = 0;
			}
		}
		DyadicQ_free(&rel_err);
		DyadicQ_free(&rel_col_norm);

		#pragma omp critical (CPU_TIME_TOTAL_IS_A_SHARED_RESOURCE)
		CPU_TIME_TOTAL += (GET_CLOCK-CPU_TIME_TOTAL_START); // Has to be INSIDE the parallel block.
	}
 	
	// Note that the value CPU_TIME_MULT/CPU_TIME_TOTAL does not have meaning WITHIN
	// the parallel block, because CPU_TIME_MULT and CPU_TIME_TOTAL are not updated simultanuously.
	// In particular, CPU_TIME_TOTAL < CPU_TIME_MULT is possible within the parallel block.
	
	printf("CPU_TIME_MULT/CPU_TIME_TOTAL = %.3f\n",CPU_TIME_MULT/CPU_TIME_TOTAL);
	printf("CPU_TIME_JUST_GMP_MULT/CPU_TIME_TOTAL = %.3f\n\n",CPU_TIME_JUST_GMP_MULT/CPU_TIME_TOTAL);

	assert(fclose(f)==0);
	printf("Output written to %s\n",filename);
}

void SHARP_EXTERIOR_ESTIMATE(DyadicQ* rel_upperbound, address ad)
// rel_upperbound = roundup(|GothicA(JInv(x))|/|e|) with x=A(e) - cutoff(A(cutoff(e))).
// e = e(ad) and A(b) = mu_refA*XiDiv(GAMMA1(b))+GAMMA2(refA,b)
// cutoff = projection to outer_Sector
{
	MultiField e,x1,x2,y,z;
	IndexDOF_unit_vector_VBold_SHARP_alloc(&e,ad);

	Sector secA = MultiField_sec(&(refA.mf));
	Sector sec_rect = Sector_bigger_by(Sector_new(ad.m,ad.n,1,1),secA.num_m-1,secA.num_m-1,secA.num_n-1,secA.num_n-1); // rectangular sector
	Sector sec_line = Sector_new(ad.m,0,1,ad.n+1); // thin but long sector

	// Construct x1 and x2 with: x1+x2 = A(e)
	//
	// x1 and x2 have very different supports, see ###1 and ###2.
	// It would be inefficient to store the sum x1+x2 as one MultiField object, because
	// Sector_hull(sec_rect,sec_line) can be MUCH BIGGER than sec_rect and sec_line individually.
 	MultiField_alloc_init_to_zero(&x2,2,Sector_new(ad.m,ad.n,1,1));
	MultiField_c_XiDiv_GAMMA1_SHARP_add_to(&x2,&e,&(refA.mu));
	MultiField_copy_alloc(&x1,&x2);
	MultiField_shrink(&x1,Sector_intersection(MultiField_sec(&x1),sec_rect)); 
	MultiField_mult_c_then_add_to(&x2,&x1,-1);
	MultiField_c_GAMMA2_SHARP_add_to(&x1,&(refA.mf),&e,1); // 1 INSTEAD OF 2
	assert(Sector_subset(MultiField_sec(&x1),sec_rect)); // ###1
	assert(Sector_subset(MultiField_sec(&x2),sec_line)); // ###2

	// Modify x1 and x2 so that: x1+x2 = A(e) - cutoff(A(cutoff(e)))
	//
	// Since e is a unit vector, there are only two cases:
	// CASE 1: cutoff(e)=e. Then A(e) - cutoff(A(cutoff(e))) = (1-cutoff)A(e)
	// CASE 2: cutoff(e)=0. Then A(e) - cutoff(A(cutoff(e))) = A(e)
	if(Sector_contains_point(outer_Sector,ad.m,ad.n)) // CASE 1
	{
		MultiField_set_entries_to_zero_in_sector(&x1,outer_Sector);
		MultiField_set_entries_to_zero_in_sector(&x2,outer_Sector);
	}
	else // CASE 2
	{
		// leave x1 and x2 as they are
	}

	// |GothicA(JInv(x1+x2))|/|e| <= (|GothicA|*|JInv|*(|x1-J(y)|+|x2|)+|GothicA(y)|)/|e| for all y.
	// Since this holds for ALL y, one can use NoENL and ROUND to choose a good y.

	// y = (some MultiField)
	MultiField_copy_alloc(&y,&x1);
	MultiField_NoENL_ROUND_JBoldInt_SHARP(&y,&(refA.mu),(y.comp)[0].TwoExp-30); // decrease last argument for more accurate estimate

	DyadicQ GothicA_y_norm, err_norm, e_norm, x2_norm;
	DyadicQ_alloc(&GothicA_y_norm,0,0);
	DyadicQ_alloc(&err_norm,0,0);
	DyadicQ_alloc(&e_norm,0,0);
	DyadicQ_alloc(&x2_norm,0,0);

	l1_norm(&e_norm,&e);
	MultiField_free(&e);
	l1_norm(&x2_norm,&x2);
	MultiField_free(&x2);

#define __IMPLEMENTATION_NR_SHARP__ 2
	// construct err_norm with |x1-J(y)|+|x2| <= err_norm
	// Two implementations are given.
	// NOTE: The two implementations DO NOT NECESSARILY YIELD IDENTICAL RESULT for err_norm.
	//       HOWEVER, they both generate a valid err_norm, e.g. one that satisfies the above inequality.
	//
	// IMPLEMENTATION 1:
	// The straightforward implementation, with one big disadvantage:
	// MultiField_JBold can generate HUGE sectors.
	//
	// IMPLEMENTATION 2:
	// There is an invertible operator J_aux2 such that J = J_aux2(J_aux1(.))
	// Therefore, |x1-J(y)| <= |J_aux2|*|J_aux2_inverse(x1)-J_aux1(y)|
	// The advantage is that both J_aux2_inverse and J_aux1 do not increase the sectors by much.
	//
	// err_norm >= |J_aux2|*|J_aux2_inverse(x1)-J_aux1(y)| + |x2|
	//
	// x1 is modified and then destroyed.
	// y is not modified, because it is used again later.
	
	MultiField_copy_alloc(&z,&y);
#if __IMPLEMENTATION_NR_SHARP__==1
	MultiField_JBold_SHARP(&z,&(refA.mu));
	MultiField_mult_c_then_add_to(&z,&x1,-1);
	l1_norm(&err_norm,&z);
#elif __IMPLEMENTATION_NR_SHARP__==2
	__MultiField_JBold_SHARP_aux2_inverse(&x1);
	__MultiField_JBold_SHARP_aux1(&z,&(refA.mu));
	MultiField_mult_c_then_add_to(&z,&x1,-1);
	l1_norm(&err_norm,&z);
	DyadicQ_mult_by(&err_norm,&bound_J_aux2_norm);
#else
#error "__IMPLEMENTATION_NR_SHARP__ is invalid"
#endif
	DyadicQ_add_to(&err_norm,&x2_norm);
	MultiField_free(&z);
	MultiField_free(&x1); // destroy immediately to avoid confusion (x1 does not contain the original x1 any more).

	// GothicA_y_norm = |GothicA(y)|
	GothicA_apply(&y);
	l1_norm(&GothicA_y_norm,&y);
	MultiField_free(&y);

	// rel_upperbound = roundup((|GothicA|*|JInv|*err_norm+|GothicA(y)|)/|e|)
	DyadicQ_mult_by(&err_norm,&bound_JInv_refA_norm);  // SAME bound_JInv_refA_norm
	DyadicQ_mult_by(&err_norm,&(GothicA_factor[0])); // NOTE: GothicA_factor[0]>=GothicA_factor[i] for all i
	DyadicQ_add_to(&err_norm,&GothicA_y_norm);
	DyadicQ_div_round_up(rel_upperbound,&err_norm,&e_norm,-10);

	DyadicQ_free(&GothicA_y_norm);
	DyadicQ_free(&err_norm);
	DyadicQ_free(&e_norm);
	DyadicQ_free(&x2_norm);
}


void SHARP_EXTERIOR_ESTIMATE_sector_parallelized(Sector sec, const char* dir)
{
	long i,imax;
	imax = (sec.num_m)*(sec.num_n);

	char filename[200];
	assert(sprintf(filename,"%s/SHARP_EXTERIOR_ESTIMATE_%lu_%lu_%lu_%lu.dat",dir,sec.off_m,sec.off_n,sec.num_m,sec.num_n)>0);

	FILE* f = fopen_write_nonexistent_file(filename);

	#pragma omp parallel for schedule(dynamic) default(shared)
	for(i=0;i<imax;i++)
	{
		address ad;
		unsigned long u,v;
		DyadicQ rel_upperbound;
		DyadicQ_alloc(&rel_upperbound,0,0);
		
		u = i/(sec.num_n);
		v = i%(sec.num_n);

		ad.m = sec.off_m+u;
		ad.n = sec.off_n+v;
			
		for(ad.d=0;ad.d<2;ad.d++) for(ad.k=0;ad.k<2;ad.k++)
			if(IndexDOF_unit_vector_VBold_SHARP_valid_address(ad))
			{
				SHARP_EXTERIOR_ESTIMATE(&rel_upperbound,ad);
				#pragma omp critical (f_IS_A_SHARED_RESOURCE)
				{
					fprintf(f,"%lu_%lu_%lu_%lu ",ad.d,ad.k,ad.m,ad.n);
					DyadicQ_to_file_cpct(f,&rel_upperbound," ");
					PRINT_LESS_EQUAL_THAN(&rel_upperbound,10,-4) // 10*2^(-4)=0.625
					fprintf(f,"\n");
					assert(fflush(f)==0);
				}
			}
		DyadicQ_free(&rel_upperbound);
	}

	assert(fclose(f)==0);
	printf("Output written to %s\n",filename);
}


